Perturbed Kepler-problem in general relativity with quaternions

The motion of binary star systems is re-examined in the presence of perturbations from the theory of general relativity. The Kepler problem is regularized and linearized with quaternions. In this way first order perturbation results are derived.

==> anc/1_Derivation_of_the_complex_equations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     90901,       1957]
NotebookOptionsPosition[     88091,       1861]
NotebookOutlinePosition[     88525,       1878]
CellTagsIndexPosition[     88482,       1875]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{
    "Decoupling", " ", "the", " ", "quaternionic", " ", "equation", " ", "of",
      " ", "motion", " ", "into", "  ", "two", " ", "complex", " ", 
     "equations"}], "Section"], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "code", " ", "below", " ", "derives", " ", "the", " ", "two", 
     " ", "complex", " ", "equations", " ", "of", " ", "motion", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".1"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".2"}], ")"}], " ", "which", " ", "is", " ", "orginially", 
     " ", "derived", " ", "in", " ", "the", " ", "papers", " ", "of", " ", 
     RowBox[{"J", ".", "Vrbik", ".", " ", "Here"}], " ", "we", " ", "give", 
     " ", "a", " ", "code", " ", "for", " ", "checking", " ", "following", 
     " ", "his", " ", 
     RowBox[{
     "examples", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}], 
     " ", "quaternions", " ", "are", " ", "implemented", " ", "as", " ", 
     "pairs", " ", "of", " ", "complex", " ", "numbers", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "where", " ", "the", " ", "pair", " ", "is", " ", "a", " ", "list", 
        " ", "with", " ", "two", " ", "elements"}], ")"}], ".", " ", "The"}], 
     " ", "first", " ", "element", " ", "of", "\[IndentingNewLine]", "the", 
     " ", "list", " ", "is", " ", "the", " ", "complex", " ", "part", " ", 
     "of", " ", "the", " ", "quaternion"}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "second", " ", "element", " ", "gives", " ", 
     "the", " ", 
     RowBox[{"(", 
      RowBox[{"j", ",", "k"}], ")"}], " ", "part", " ", "of", " ", "the", " ",
      "\[IndentingNewLine]", 
     RowBox[{"quaternion", ":", " ", 
      RowBox[{"hence", " ", "an", " ", 
       RowBox[{"{", 
        RowBox[{"A", ",", "B"}], "}"}], " ", "list", " ", "implements", " ", 
       "the", " ", "following", " ", 
       RowBox[{"quaternion", ":", " ", 
        RowBox[{"A", "+", 
         RowBox[{"k", "*", 
          RowBox[{
          "B", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "Quaternion"}], " ", "operations", " ", "are", " ", "implemented", 
          " ", "on", " ", "the", " ", 
          RowBox[{"list", "."}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Unprotect", "[", 
    RowBox[{"NonCommutativeMultiply", ",", "Re", ",", "Im"}], "]"}], ";"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "definition", " ", "of", " ", "the", " ", "complex", " ", 
     "conjugation"}], ",", " ", 
    RowBox[{
    "and", " ", "on", " ", "the", " ", "special", " ", "symbols", " ", "q", 
     " ", "and", " ", "z", " ", "which", " ", "are", " ", "just", 
     "\[IndentingNewLine]", "shorthands", " ", "for", " ", "complex", " ", 
     RowBox[{"numbers", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["a_", "*"], ":=", 
   RowBox[{"a", "/.", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Complex", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{"Complex", "[", 
        RowBox[{"x", ",", 
         RowBox[{"-", "y"}]}], "]"}]}], ",", 
      RowBox[{"z", "\[Rule]", 
       FractionBox["1", "z"]}], ",", 
      RowBox[{"q", "\[Rule]", 
       FractionBox["1", "q"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "quaternionic", " ", 
    RowBox[{"conjugation", "."}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   OverscriptBox[
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "_"], ":=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a", "*"], ",", 
     RowBox[{"-", "b"}]}], "}"}]}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Definitions", " ", "of", " ", "Re", " ", "and", " ", 
    RowBox[{"Im", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Re", "[", "a_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", 
     SuperscriptBox["a", "*"]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Im", "[", "a_", "]"}], ":=", 
  FractionBox[
   RowBox[{"a", "-", 
    SuperscriptBox["a", "*"]}], 
   RowBox[{"2", " ", "\[ImaginaryI]"}]]}]}], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, 3.4821380910011806`*^9, 3.482138130878522*^9, {
   3.482138225724904*^9, 3.4821382402057266`*^9}, {3.530339820921667*^9, 
   3.5303398426324368`*^9}, {3.5303399405627823`*^9, 3.530340355518709*^9}, {
   3.530340407132983*^9, 3.530340533303018*^9}, {3.53034098326313*^9, 
   3.530340985054533*^9}, {3.530342707909597*^9, 3.530342749449205*^9}, 
   3.530343100668528*^9, {3.530351913191675*^9, 3.530351923988311*^9}, {
   3.549350606172586*^9, 3.5493506099857693`*^9}, {3.549350672743807*^9, 
   3.5493506735034018`*^9}, {3.5495246376500063`*^9, 3.549524656291477*^9}, {
   3.5495247081778193`*^9, 3.549524732784833*^9}, 3.549524772291876*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Simplifying", " ", "up", " ", "to", " ", "Ordo", " ", 
    RowBox[{"\[Epsilon]", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tidy", "[", "a_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"a", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Quaternion", " ", 
     RowBox[{"multiplication", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "**", 
     RowBox[{"{", 
      RowBox[{"c_", ",", "d_"}], "}"}]}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"a", " ", "c"}], "]"}], "-", 
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", 
         SuperscriptBox["b", "*"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", 
         SuperscriptBox["a", "*"]}], "]"}], "+", 
       RowBox[{"Tidy", "[", 
        RowBox[{"b", " ", "c"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "Below", " ", "the", " ", "total", " ", "derivative", " ", "of", " ", 
      "x", " ", "with", " ", "respect", " ", "to", " ", "s", " ", "is", " ", 
      "implemented"}], ",", " ", 
     RowBox[{
     "where", " ", "\"\<x\>\"", " ", "depends", " ", "on", " ", "s", " ", 
      "through", " ", "the", " ", "following", "\[IndentingNewLine]", 
      RowBox[{"functions", ":", " ", "\"\<q(s)\>\""}]}], ",", "\"\<z(s)\>\"", 
     ",", "\"\<a(s)\>\"", ",", "\"\<\[Beta](s)\>\"", ",", "\"\<sp(s)\>\"", 
     ",", "\"\<D(z(s))\>\"", ",", 
     RowBox[{
      RowBox[{"\"\<S(z(s))\>\"", "."}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       StyleBox["1.",
        FontColor->RGBColor[1, 0, 0]], " ", "In", " ", "the", " ", "code", 
       " ", "Da"}]}], ",", " ", "D\[Beta]", ",", " ", 
     RowBox[{
     "Dsp", " ", "is", " ", "the", " ", "symbol", " ", "for", " ", "the", " ",
       "first", " ", "derivative", " ", "with", " ", "respect", " ", "to", 
      " ", "s", " ", 
      RowBox[{"a", "'"}], 
      RowBox[{"(", "s", ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Beta]", "'"}], 
      RowBox[{"(", "s", ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "'"}], 
       RowBox[{
        RowBox[{"(", "s", ")"}], ".", " ", "These"}], " ", "are", " ", "O", 
       RowBox[{"(", "\[Epsilon]", ")"}], " ", "quantities", " ", "which", " ",
        "is", " ", "taken", " ", "into", " ", "account", " ", "with", " ", 
       "an", " ", "\[Epsilon]", " ", 
       RowBox[{"factor", "."}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        StyleBox["2.",
         FontColor->RGBColor[1, 0, 0]], " ", "From", " ", "the", " ", 
        "definition", " ", "of", " ", "the", " ", "z", " ", "symbol", " ", 
        "z"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"2", "i", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"sp", 
              RowBox[{"(", "s", ")"}]}]}], ")"}]}], "]"}], " ", "follows", 
         " ", "that", " ", 
         RowBox[{"z", "'"}]}], "=", 
        RowBox[{"2", "i", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Epsilon]", "*", 
            RowBox[{"sp", "'"}], 
            RowBox[{"(", "s", ")"}]}]}], ")"}], 
         RowBox[{"z", "."}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       StyleBox["3.",
        FontColor->RGBColor[1, 0, 0]], " ", "S", " ", "depend", " ", "on", 
       " ", "s", " ", "through", " ", "z"}]}], ",", " ", 
     RowBox[{
     "hence", " ", "the", " ", "chain", " ", "rule", " ", "is", " ", "used", 
      " ", "to", " ", "derive", " ", "S"}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", "S1", " ", "stands", " ", "for", " ", 
       RowBox[{"dS", "/", "dz"}], " ", "while", " ", "S2", " ", "is", " ", 
       SuperscriptBox["d", "2"], 
       RowBox[{"S", "/", 
        RowBox[{
         SuperscriptBox["dz", "2"], "."}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        StyleBox["4.",
         FontColor->RGBColor[1, 0, 0]], " ", "RQD1"}], "=", 
       RowBox[{
        RowBox[{"dRe", 
         RowBox[{
          RowBox[{"(", "\[DoubleStruckCapitalD]", ")"}], "/", "dz"}], " ", 
         "RQD2"}], "=", 
        RowBox[{
         SuperscriptBox["d", "2"], "Re", 
         RowBox[{
          RowBox[{"(", "\[DoubleStruckCapitalD]", ")"}], "/", 
          SuperscriptBox["dz", "2"]}]}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "IQD1"}], "=", 
      RowBox[{
       RowBox[{"dIm", 
        RowBox[{
         RowBox[{"(", "\[DoubleStruckCapitalD]", ")"}], "/", "dz"}], " ", 
        "IQD2"}], "=", 
       RowBox[{
        SuperscriptBox["d", "2"], "Im", 
        RowBox[{
         RowBox[{"(", "\[DoubleStruckCapitalD]", ")"}], "/", 
         RowBox[{
          SuperscriptBox["dz", "2"], ".", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "Some"}]}], " ", "further", " ", 
        "references", " ", "to", " ", "this", " ", 
        RowBox[{"calculation", ":", "\[IndentingNewLine]", 
         RowBox[{"J", ".", " ", 
          RowBox[{"Vrbik", ":", " ", 
           RowBox[{
           "New", " ", "Methods", " ", "of", " ", "Celestial", " ", 
            "Mechanics", " ", 
            RowBox[{"(", "book", ")"}]}]}]}]}]}]}]}], ",", " ", 
     RowBox[{"section", " ", "2.2", 
      RowBox[{".1", ".", " ", "Method"}], " ", "of", " ", "Solution", 
      "\[IndentingNewLine]", 
      RowBox[{"J", ".", " ", 
       RowBox[{"Vrbik", ":", " ", 
        RowBox[{
        "New", " ", "Methods", " ", "of", " ", "Celestial", " ", "Mechanics", 
         " ", 
         RowBox[{"(", "unpublished", ")"}]}]}]}]}], ",", " ", 
     RowBox[{"paragraph", " ", "before", " ", "formula", " ", 
      RowBox[{"(", "2.7", ")"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["x_", "\[Prime]",
     MultilineFunction->None], ":=", 
    RowBox[{"Tidy", "[", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "q"], "x"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "z"], "x"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Epsilon]", " ", "Da", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], "x"}]}], "+", 
      RowBox[{"\[Epsilon]", " ", "D\[Beta]", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Beta]"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "S1", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "S"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "S2", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "S1"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "RQD1", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "RQD"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "RQD2", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "RQD1"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "IQD1", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "IQD"], "x"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Dsp"}]}], ")"}], " ", "2", " ", "z", " ",
        "IQD2", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "IQD1"], "x"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, 3.4821380910011806`*^9, 3.482138130878522*^9, {
   3.5303405583469343`*^9, 3.5303405898851757`*^9}, {3.5303406546397333`*^9, 
   3.53034066996719*^9}, {3.530341019567172*^9, 3.530341277011135*^9}, {
   3.530341311768578*^9, 3.530341456581056*^9}, {3.530341551461131*^9, 
   3.530341961370525*^9}, {3.530342001464541*^9, 3.530342174869074*^9}, {
   3.5303422153971567`*^9, 3.5303422740991707`*^9}, {3.530342325478979*^9, 
   3.53034247061452*^9}, {3.549348723806315*^9, 3.549348727714147*^9}, {
   3.549349379333187*^9, 3.549349431019164*^9}, {3.549349501979101*^9, 
   3.5493495792991333`*^9}, {3.5493497850152473`*^9, 3.549349866530965*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "angular", " ", "velocity", " ", "in", " ", "the", " ", 
     "Kepler", " ", "frame"}], ",", " ", 
    RowBox[{"defined", " ", "with", " ", "formula", " ", 
     RowBox[{"(", "15", ")"}], " ", "and", " ", "after", " ", "formula", 
     RowBox[{"(", "44", ")"}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]", " ", "Z3"}], ",", 
       RowBox[{
        RowBox[{"\[Epsilon]", " ", "Z1"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]", " ", "Z2"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "ansatz", " ", "in", " ", "O", 
     RowBox[{"(", "\[Epsilon]", ")"}], " ", "formula", " ", 
     RowBox[{
      RowBox[{"(", "13", ")"}], "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{
       SqrtBox[
        FractionBox["a", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], " ", "q"}], "+", 
         FractionBox[
          RowBox[{"\[Beta]", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "q"], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"RQD", "+", 
              RowBox[{"\[ImaginaryI]", " ", "IQD"}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"q", " ", "\[Epsilon]", " ", "\[ImaginaryI]", " ", "b"}], 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", " ", "z"}]}]], "+", 
            FractionBox[
             RowBox[{"q", " ", "\[Epsilon]", " ", "\[ImaginaryI]", " ", "S"}], 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]", " ", "z"}]}]]}]}], "}"}]}], ")"}]}], "]"}]}],
     ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "separation", " ", "vector", " ", "and", " ", "its", " ", 
      "magnitude"}], ",", " ", 
     RowBox[{"formula", " ", 
      RowBox[{"(", "3", ")"}], " ", "and", " ", "its", " ", "consequence"}]}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{
      OverscriptBox["U", "_"], "**", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "**", "U"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rmag", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["U", "_"], "**", "U"}], ")"}], "\[LeftDoubleBracket]", 
      "1", "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "first", " ", "derivative", " ", "of", " ", "the", " ", 
      "ansatz", " ", "with", " ", "respect", " ", "to", " ", "s"}], ",", " ", 
     RowBox[{
     "taking", " ", "account", " ", "that", " ", "it", " ", "is", 
      "\[IndentingNewLine]", "a", " ", "composite", " ", 
      RowBox[{"function", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"DU", "=", 
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "Gamma", " ", "scalar", " ", "in", " ", "the", " ", "Kepler",
       " ", 
      RowBox[{"frame", ".", " ", "The"}], " ", "gauge", " ", "is", " ", 
      "fixed", " ", "according", " ", "to", " ", 
      RowBox[{
       RowBox[{"(", "16", ")"}], ".", "\[IndentingNewLine]", "See"}], " ", 
      "\[IndentingNewLine]", "Vrbik", " ", 
      "\"\<New Methods of Celestial Mechanics (unpublished)\>\""}], ",", " ", 
     RowBox[{"formula", " ", 
      RowBox[{"(", "2.1", ")"}], " ", "or", "\[IndentingNewLine]", "Vrbik", 
      " ", "\"\<New Methods of Celestial Mechanics (book)\>\""}], ",", " ", 
     RowBox[{"formula", " ", 
      RowBox[{"(", "2.4", ")"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             OverscriptBox["U", "_"], "**", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], "**", "DU"}], ")"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "**", "Z"}], ")"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}]}], "]"}]}], "/.", "\[InvisibleSpace]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "\[Rule]", 
          SqrtBox["z"]}], ",", 
         RowBox[{"S1", "\[Rule]", "0"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, {3.4821380910011806`*^9, 3.4821380990026865`*^9}, 
   3.482138204324131*^9, {3.530342557523439*^9, 3.530342609329981*^9}, {
   3.5303427650369*^9, 3.530342826525126*^9}, {3.530342888466919*^9, 
   3.530342911603541*^9}, {3.530343011147482*^9, 3.530343059183498*^9}, {
   3.5493490578514357`*^9, 3.5493490623874826`*^9}, {3.549349120032139*^9, 
   3.549349180919969*^9}, {3.5493499107131577`*^9, 3.549349927465296*^9}, {
   3.549349979260013*^9, 3.54934998854946*^9}, {3.549350055435709*^9, 
   3.549350090410493*^9}, {3.549350140006357*^9, 3.5493501761242237`*^9}, {
   3.549350429010508*^9, 3.5493504581050167`*^9}}],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "equation", " ", "of", " ", "motion", " ", "in", " ", "the", 
      " ", "Kepler"}], "-", 
     RowBox[{
      RowBox[{"frame", ".", "\[IndentingNewLine]", "Vrbik"}], " ", 
      "\"\<New Methods of Celestial Mechanics (unpublished)\>\""}]}], ",", 
    " ", 
    RowBox[{"formula", " ", 
     RowBox[{"(", "2.2", ")"}], " ", "or", "\[IndentingNewLine]", "Vrbik", 
     " ", "\"\<New Methods of Celestial Mechanics (book)\>\""}], ",", " ", 
    RowBox[{"formula", " ", 
     RowBox[{"(", "2.6", ")"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["DU", "\[Prime]",
         MultilineFunction->None]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"DU", "**", "Z"}]}], "+", 
       RowBox[{"U", "**", 
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "U", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Z", "**", "Z"}], ")"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{"F", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"DU", "+", 
                 FractionBox[
                  RowBox[{"U", "**", "Z"}], "2"]}], ")"}], "**", 
               OverscriptBox[
                RowBox[{"DU", "+", 
                 FractionBox[
                  RowBox[{"U", "**", "Z"}], "2"]}], "_"]}], ")"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "-", 
           RowBox[{"4", " ", "a"}]}], ")"}], " ", "U"}], "rmag"]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{"F", "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], "**", 
          RowBox[{"(", 
           RowBox[{"DU", "+", 
            FractionBox[
             RowBox[{"U", "**", "Z"}], "2"]}], ")"}]}], " ", 
         "\[CapitalGamma]"}], "rmag"], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[CapitalGamma]", "rmag"], ")"}], "\[Prime]",
         MultilineFunction->None]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Tidy", "[", 
      RowBox[{"F", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"DU", "+", 
           FractionBox[
            RowBox[{"U", "**", "Z"}], "2"], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], " ", 
             "\[CapitalGamma]"}], "rmag"]}], ")"}], " ", "\[Epsilon]", " ", 
         "Da"}], "a"]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, {3.4821380910011806`*^9, 3.4821381048611107`*^9}, 
   3.4821381761135664`*^9, {3.530340722129691*^9, 3.530340727049357*^9}, {
   3.549350486191989*^9, 3.549350521589857*^9}, {3.5493505606419163`*^9, 
   3.5493505608099127`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]", "Subtitle"], 
  RowBox[{
   StyleBox[
    RowBox[{
    "The", " ", "left", " ", "side", " ", "of", " ", "equation", " ", "B", 
     ".1"}], "Subtitle"], ";"}]}]], "Input",
 CellChangeTimes->{{3.549525067982815*^9, 3.54952508775239*^9}, {
  3.5495254169372053`*^9, 3.5495254188644876`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MEPro", "=", 
   RowBox[{"Tidy", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["U", "_"], "**", "F"}]}], 
      RowBox[{"2", " ", "a"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ME1i", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"MEPro", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.",
     "\[InvisibleSpace]", 
    RowBox[{"q", "\[Rule]", 
     SqrtBox["z"]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, {3.4821380910011806`*^9, 
   3.4821381159270225`*^9}, {3.482138185737405*^9, 3.4821381881308465`*^9}, {
   3.530343126799533*^9, 3.5303432392350903`*^9}, {3.5303433332930517`*^9, 
   3.5303433565441303`*^9}, {3.530343833683939*^9, 3.530343850084453*^9}, {
   3.530343884798263*^9, 3.5303439299529467`*^9}, {3.530343961741486*^9, 
   3.530343971114826*^9}, {3.5303440331288347`*^9, 3.530344059814633*^9}, {
   3.53034409733362*^9, 3.5303441040098457`*^9}, {3.549350590931291*^9, 
   3.549350597995009*^9}, {3.5495250618869658`*^9, 3.549525065816945*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "a", " ", 
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "Da", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Beta]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", "\[Beta]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "D\[Beta]", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z", " ", "\[Beta]"}], "+", 
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "RQD1", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "3"]}], "-", "\[Beta]", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "4"], " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "IQD1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "3"]}], "+", "\[Beta]", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "4"], " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "RQD", " ", "z"}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "IQD2", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"4", " ", "RQD2", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "z", " ", "Z3"}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "IQD2", " ", 
               SuperscriptBox["z", "4"], " ", "\[Beta]"}], "+", 
              RowBox[{"4", " ", "RQD2", " ", 
               SuperscriptBox["z", "4"], " ", "\[Beta]"}], "-", 
              RowBox[{"Z3", " ", "\[Beta]"}], "+", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", "Z3", " ", "\[Beta]"}], "-", 
              RowBox[{"2", " ", "z", " ", "Z3", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "-", 
              RowBox[{"4", " ", "Dsp", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{
  3.5493506960160713`*^9, 3.549524671389024*^9, 3.5495252090858517`*^9, 
   3.549525426868573*^9, 3.549525675264628*^9, 3.549525780378334*^9, 
   3.549525837005803*^9, 3.549526026703423*^9, 3.549526109120929*^9, 
   3.549526494020027*^9, 3.549526546711541*^9, {3.549526923372322*^9, 
   3.549526944953885*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "coefficients"}], ";"}], 
  "Subsubtitle"]], "Input",
 CellChangeTimes->{{3.5495251151479483`*^9, 3.5495251214868383`*^9}, 
   3.549525414944065*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "Da"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549525148583886*^9, 3.54952515746636*^9}, 
   3.549525776478581*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Beta]"}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", "\[Beta]"}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
   "\[Epsilon]"}], 
  RowBox[{"2", " ", "a", " ", "z"}]]], "Output",
 CellChangeTimes->{
  3.549525780441387*^9, 3.5495258370803223`*^9, 3.549526026819807*^9, 
   3.549526109179326*^9, 3.549526494091002*^9, 3.549526546774106*^9, {
   3.549526923440139*^9, 3.549526945017112*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "D\[Beta]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549525148583886*^9, 3.54952515746636*^9}, 
   3.549525776478581*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "z", " ", "\[Beta]"}], "+", 
     SuperscriptBox["\[Beta]", "2"], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
   "\[Epsilon]"}], 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.549525209256502*^9, 3.549525427090694*^9, 3.5495256754459143`*^9, 
   3.54952578044554*^9, 3.549525837134774*^9, 3.5495260269306383`*^9, 
   3.549526109184523*^9, 3.549526494155567*^9, 3.549526546779505*^9, {
   3.549526923505619*^9, 3.549526945023851*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Example", " ", "with", " ", 
    RowBox[{"Z3", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ME1i", ",", "Z3"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", "-", 
    FractionBox["\[Beta]", "z"], "+", 
    RowBox[{"z", " ", "\[Beta]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{
  3.5495260270445633`*^9, 3.549526109189674*^9, 3.549526494223414*^9, 
   3.549526546785439*^9, {3.549526923563982*^9, 3.54952694503032*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "Dsp"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549525790597866*^9, 3.549525791750684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{
  3.54952583724997*^9, 3.549526027144169*^9, 3.549526109194681*^9, 
   3.5495264942771873`*^9, 3.5495265467906437`*^9, {3.5495269235719223`*^9, 
   3.549526945036277*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "RQD"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549525807886137*^9, 3.549525827639441*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.5495258097324677`*^9, 3.549525837351252*^9}, 
   3.549526027236974*^9, 3.549526109242701*^9, 3.549526494338512*^9, 
   3.549526546842318*^9, {3.549526923578484*^9, 3.549526945041329*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "IQD"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5495261041172123`*^9, 3.549526104733405*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.549526105087936*^9, 3.549526109248954*^9}, 
   3.549526494393386*^9, 3.549526546847452*^9, {3.549526923586871*^9, 
   3.549526945085187*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "RQD1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.54952583351796*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"z", "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["z", "3"]}], "-", "\[Beta]", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "4"], " ", "\[Beta]"}]}], ")"}], " ", 
   "\[Epsilon]"}], 
  SuperscriptBox["z", "2"]]], "Output",
 CellChangeTimes->{
  3.549525837454618*^9, 3.549526027346788*^9, 3.549526109254222*^9, 
   3.549526494501678*^9, 3.549526546853856*^9, {3.549526923595508*^9, 
   3.5495269450914583`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "RQD2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549525822845737*^9, 3.549525822928134*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["z", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", "\[Beta]"}]}], ")"}], " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.549525823352841*^9, 3.5495258375535316`*^9}, 
   3.5495260275022097`*^9, 3.549526109258412*^9, 3.549526494600553*^9, 
   3.549526546858941*^9, {3.5495269236432037`*^9, 3.549526945099184*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "IQD1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526477044367*^9, 3.549526510268742*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "z"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["z", "3"]}], "+", "\[Beta]", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "4"], " ", "\[Beta]"}]}], ")"}], " ", 
   "\[Epsilon]"}], 
  SuperscriptBox["z", "2"]]], "Output",
 CellChangeTimes->{{3.549526494656425*^9, 3.5495265106708727`*^9}, 
   3.549526546864051*^9, {3.5495269236486464`*^9, 3.549526945110161*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ME1i", ",", "IQD2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526490924212*^9, 3.5495265076937532`*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
  SuperscriptBox["z", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", "\[Beta]"}]}], ")"}], " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{
  3.549526494806528*^9, 3.5495265469133453`*^9, {3.549526923654006*^9, 
   3.549526945118885*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
   "The", " ", "left", " ", "side", " ", "of", " ", "equation", " ", "B", 
    ".2"}], "Subtitle"], ";"}]], "Input",
 CellChangeTimes->{{3.549525180297184*^9, 3.5495251803925056`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "Print", "[", "\"\<The (j,k) part (left side of equation (B.2)):\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Simplification", "."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MEPro", "=", 
     RowBox[{"Tidy", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{
         OverscriptBox["U", "_"], "**", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "**", "F"}]}], "a"], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"MEjk", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MEPro", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
       "/.", "\[InvisibleSpace]", 
      RowBox[{"q", "\[Rule]", 
       SqrtBox["z"]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479235485681507*^9, 3.479235637980502*^9}, {3.4792356916476717`*^9, 
   3.4792356930496883`*^9}, {3.479235825720459*^9, 3.4792358303471117`*^9}, {
   3.479235872507736*^9, 3.479235916290693*^9}, {3.4792359474254627`*^9, 
   3.4792359534641457`*^9}, 3.4792361651986046`*^9, {3.479236965259035*^9, 
   3.479237161981909*^9}, {3.4792376933660016`*^9, 3.479237694147125*^9}, {
   3.479237922705776*^9, 3.47923795935848*^9}, {3.4792383445123043`*^9, 
   3.479238370399528*^9}, {3.479285239225885*^9, 3.479285334472843*^9}, {
   3.479285390623584*^9, 3.4792853946393585`*^9}, {3.479285495153891*^9, 
   3.4792855289124336`*^9}, 3.479285647032282*^9, {3.4792858476808*^9, 
   3.4792858567238035`*^9}, {3.4792860064991693`*^9, 3.479286074436859*^9}, {
   3.479286227767338*^9, 3.479286256188205*^9}, {3.4792864242198224`*^9, 
   3.4792864529411216`*^9}, {3.479286621803934*^9, 3.4792866263604865`*^9}, {
   3.479286976734299*^9, 3.479286981791571*^9}, 3.479287089165968*^9, {
   3.4792873874248433`*^9, 3.479287388876931*^9}, {3.479291676777661*^9, 
   3.4792916965961585`*^9}, {3.4792917396080065`*^9, 
   3.4792917885784225`*^9}, {3.479291936621298*^9, 3.479292005129808*^9}, {
   3.479292153873691*^9, 3.479292155445952*^9}, {3.4792968115811453`*^9, 
   3.479296963189147*^9}, {3.4792970278921857`*^9, 3.479297094548032*^9}, {
   3.4792971393124*^9, 3.4792971692955136`*^9}, {3.479297689723853*^9, 
   3.479297700949995*^9}, {3.479297772502883*^9, 3.4792978045689917`*^9}, {
   3.479298179377941*^9, 3.479298184545371*^9}, {3.4792982247732162`*^9, 
   3.4792982819754686`*^9}, {3.4792988922229614`*^9, 
   3.4792990444518557`*^9}, {3.479299160568824*^9, 3.4792991812585745`*^9}, {
   3.4792992155578947`*^9, 3.479299232011554*^9}, {3.4792992802008467`*^9, 
   3.4792993312041855`*^9}, {3.479299364361864*^9, 3.4792994023765264`*^9}, {
   3.4792994603899455`*^9, 3.4792995104319024`*^9}, {3.4792996008419056`*^9, 
   3.47929962563756*^9}, {3.479299673576493*^9, 3.479299695137496*^9}, {
   3.479299839495072*^9, 3.479299948451744*^9}, {3.479300832492933*^9, 
   3.479300887151528*^9}, {3.4813480203537855`*^9, 3.4813480606517315`*^9}, {
   3.4813482384774323`*^9, 3.4813482961804047`*^9}, {3.4813484019524975`*^9, 
   3.4813484446438847`*^9}, {3.4813485431755667`*^9, 3.481348608439411*^9}, {
   3.481348747799802*^9, 3.4813487757600064`*^9}, {3.481348830308443*^9, 
   3.4813488469323473`*^9}, {3.4813488861988096`*^9, 3.481348929120528*^9}, {
   3.4813491902059507`*^9, 3.481349225246336*^9}, {3.481349278643117*^9, 
   3.4813493163172894`*^9}, {3.4813494376918173`*^9, 
   3.4813495078627186`*^9}, {3.481349550714336*^9, 3.481349561399701*^9}, {
   3.4813498191102705`*^9, 3.4813498479717712`*^9}, {3.4813499287379074`*^9, 
   3.4813499781689854`*^9}, {3.481350053517331*^9, 3.4813500688794208`*^9}, {
   3.481350106763896*^9, 3.48135011888132*^9}, {3.481350154993246*^9, 
   3.4813501653080783`*^9}, {3.4813502308222833`*^9, 3.48135023930448*^9}, {
   3.481350338827587*^9, 3.481350343283995*^9}, {3.4813504016679473`*^9, 
   3.481350452681301*^9}, {3.4813505811760674`*^9, 3.4813505964580417`*^9}, {
   3.4813506306071453`*^9, 3.481350700858162*^9}, {3.4813507617857714`*^9, 
   3.4813507757558594`*^9}, {3.481350825827859*^9, 3.481351042239043*^9}, {
   3.4813511514060173`*^9, 3.481351176371917*^9}, 3.4813516074818225`*^9, {
   3.481352519282928*^9, 3.481352601751512*^9}, {3.4813528485564003`*^9, 
   3.4813528671731696`*^9}, {3.4813533402534256`*^9, 3.481353430943832*^9}, {
   3.481370299411789*^9, 3.481370299942552*^9}, {3.4813703305165153`*^9, 
   3.481370339319173*^9}, {3.4813718777713585`*^9, 3.4813718929632034`*^9}, {
   3.4813730656794863`*^9, 3.481373071457795*^9}, {3.481384868891672*^9, 
   3.4813849037317696`*^9}, {3.4821380910011806`*^9, 
   3.4821381159270225`*^9}, {3.482138193178104*^9, 3.4821381951008687`*^9}, {
   3.530343372634858*^9, 3.530343423744546*^9}, {3.5303441123955936`*^9, 
   3.5303441257310123`*^9}, {3.5493506457159863`*^9, 3.549350646810701*^9}}],

Cell[BoxData["\<\"The (j,k) part (left side of equation (B.2)):\"\>"], "Print",
 CellChangeTimes->{
  3.549350696167152*^9, 3.549524671475997*^9, 3.5495252095111103`*^9, 
   3.549525427282689*^9, 3.549525675570959*^9, 3.549525780565701*^9, 
   3.5495258376663847`*^9, 3.549526027622616*^9, 3.549526109364204*^9, 
   3.549526494931719*^9, 3.5495265469265347`*^9, {3.549526923706582*^9, 
   3.5495269451845093`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"z", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "S1", " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"8", " ", "S2", " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{"2", " ", "z", " ", "Z1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", "Z1"}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "Z2"}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "3"], " ", "Z2"}], "-", 
      RowBox[{"16", " ", "S1", " ", 
       SuperscriptBox["z", "2"], " ", "\[Beta]"}], "-", 
      RowBox[{"8", " ", "S2", " ", 
       SuperscriptBox["z", "3"], " ", "\[Beta]"}], "-", 
      RowBox[{"8", " ", "S2", " ", 
       SuperscriptBox["z", "5"], " ", "\[Beta]"}], "-", 
      RowBox[{"Z1", " ", "\[Beta]"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", "Z1", " ", "\[Beta]"}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "Z1", " ", "\[Beta]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Z2", " ", "\[Beta]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"], " ", "Z2", " ", "\[Beta]"}], "-", 
      RowBox[{"8", " ", "S1", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "-", 
      RowBox[{"8", " ", "S2", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{"Z1", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", "Z1", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "Z1", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Z2", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["z", "4"], " ", "Z2", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "+", 
      RowBox[{"2", " ", "z", " ", "Z1", " ", 
       SuperscriptBox["\[Beta]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", "Z1", " ", 
       SuperscriptBox["\[Beta]", "4"]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "Z2", " ", 
       SuperscriptBox["\[Beta]", "4"]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "3"], " ", "Z2", " ", 
       SuperscriptBox["\[Beta]", "4"]}], "+", 
      RowBox[{"8", " ", "b", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
      RowBox[{"8", " ", "S", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]"}]}]}]], "Output",
 CellChangeTimes->{
  3.5493506965501003`*^9, 3.549524671851264*^9, 3.549525209911508*^9, 
   3.549525427339044*^9, 3.549525675627596*^9, 3.549525780625531*^9, 
   3.549525837726138*^9, 3.549526027681055*^9, 3.549526109421166*^9, 
   3.549526494986621*^9, 3.549526547027923*^9, {3.5495269237651043`*^9, 
   3.5495269452489*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "coefficients"}], ";"}], 
  "Subsubtitle"]], "Input",
 CellChangeTimes->{3.549525424288232*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"MEjk", ",", "S"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526898683405*^9, 3.5495269005307703`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", "\[ImaginaryI]", " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Epsilon]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.549526911605913*^9, 3.549526945301654*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"MEjk", ",", "S1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5495269051313667`*^9, 3.549526905491084*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "\[ImaginaryI]", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{"z", "+", 
     RowBox[{"2", " ", "\[Beta]"}], "+", 
     RowBox[{"z", " ", 
      SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.549526912941704*^9, 3.549526945307304*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"MEjk", ",", "S2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526908067005*^9, 3.549526909978677*^9}}],

Cell[BoxData[
 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
  SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.549526913786075*^9, 3.549526945312992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"MEjk", ",", "Z1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5303441510217237`*^9, 3.530344170760076*^9}, {
   3.549363427661325*^9, 3.54936343012366*^9}, {3.5493635836524677`*^9, 
   3.549363589139255*^9}, {3.549364229290642*^9, 3.549364253908174*^9}, {
   3.549365036377454*^9, 3.549365055624444*^9}, {3.549525187959963*^9, 
   3.549525190323161*^9}, 3.549526891172954*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", "\[Beta]"}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "\[Beta]"}], "+", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]"}], 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.549350696751874*^9, 3.549363430418288*^9, {3.549363584335219*^9, 
   3.549363590067791*^9}, {3.549364229620356*^9, 3.5493642542104397`*^9}, {
   3.549365036865861*^9, 3.549365056187554*^9}, 3.549524671986244*^9, 
   3.549525210119567*^9, 3.5495254274100657`*^9, 3.549525675738843*^9, 
   3.5495257807357883`*^9, 3.5495258379547853`*^9, 3.549526027795411*^9, 
   3.5495261095356493`*^9, 3.549526495075032*^9, 3.549526547144609*^9, {
   3.5495269238413963`*^9, 3.5495269453194323`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"MEjk", ",", "b"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526942211051*^9, 3.549526942491014*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", "\[ImaginaryI]", " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Epsilon]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.549526945417542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"MEjk", ",", "Z2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549526919522821*^9, 3.549526919779448*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]", "+", 
     SuperscriptBox["\[Beta]", "3"], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "+", 
        SuperscriptBox["\[Beta]", "3"]}], ")"}]}], "+", 
     RowBox[{"2", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "4"]}], ")"}]}]}], ")"}], " ", 
   "\[Epsilon]"}], 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{"z", "+", "\[Beta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"z", " ", "\[Beta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.549526920220388*^9, 3.5495269455246677`*^9}}]
}, Open  ]]
},
WindowSize->{1910, 1159},
WindowMargins->{{0, Automatic}, {Automatic, 6}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 2., 2. Inherited],
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 11848, 211, 1127, "Input"],
Cell[12396, 233, 16127, 326, 1067, "Input"],
Cell[28526, 561, 12451, 235, 922, "Input"],
Cell[40980, 798, 10308, 193, 658, "Input"],
Cell[51291, 993, 347, 9, 147, "Input"],
Cell[CellGroupData[{
Cell[51663, 1006, 7958, 118, 185, "Input"],
Cell[59624, 1126, 3564, 87, 205, "Output"]
}, Open  ]],
Cell[63203, 1216, 225, 6, 98, "Input"],
Cell[CellGroupData[{
Cell[63453, 1226, 218, 5, 89, "Input"],
Cell[63674, 1233, 637, 18, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64348, 1256, 224, 5, 89, "Input"],
Cell[64575, 1263, 782, 21, 129, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65394, 1289, 259, 7, 129, "Input"],
Cell[65656, 1298, 406, 10, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66099, 1313, 194, 4, 89, "Input"],
Cell[66296, 1319, 358, 9, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66691, 1333, 194, 4, 89, "Input"],
Cell[66888, 1339, 269, 4, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67194, 1348, 196, 4, 89, "Input"],
Cell[67393, 1354, 192, 3, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67622, 1362, 170, 4, 89, "Input"],
Cell[67795, 1368, 506, 14, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68338, 1387, 195, 4, 89, "Input"],
Cell[68536, 1393, 395, 8, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68968, 1406, 195, 4, 89, "Input"],
Cell[69166, 1412, 502, 13, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69705, 1430, 197, 4, 89, "Input"],
Cell[69905, 1436, 322, 8, 89, "Output"]
}, Open  ]],
Cell[70242, 1447, 26, 0, 89, "Input"],
Cell[70271, 1449, 232, 6, 107, "Input"],
Cell[CellGroupData[{
Cell[70528, 1459, 7980, 122, 306, "Input"],
Cell[78511, 1583, 414, 6, 47, "Print"],
Cell[78928, 1591, 3442, 83, 235, "Output"]
}, Open  ]],
Cell[82385, 1677, 171, 5, 98, "Input"],
Cell[CellGroupData[{
Cell[82581, 1686, 194, 4, 89, "Input"],
Cell[82778, 1692, 457, 13, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83272, 1710, 195, 4, 89, "Input"],
Cell[83470, 1716, 498, 14, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84005, 1735, 193, 4, 89, "Input"],
Cell[84201, 1741, 181, 3, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84419, 1749, 502, 9, 129, "Input"],
Cell[84924, 1760, 1439, 37, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86400, 1802, 192, 4, 89, "Input"],
Cell[86595, 1808, 433, 13, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87065, 1826, 193, 4, 89, "Input"],
Cell[87261, 1832, 814, 26, 122, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/2_Veryfing_the_solution.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63970,       1411]
NotebookOptionsPosition[     62720,       1370]
NotebookOutlinePosition[     63156,       1387]
CellTagsIndexPosition[     63113,       1384]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "We", " ", "show", " ", "the", " ", "method", " ", "how", " ", "equations",
     " ", 
    RowBox[{"(", 
     RowBox[{"38", "-", "44"}], ")"}], " ", "from", " ", "the", " ", "paper", 
    " ", "can", " ", "be", " ", "calculated", " ", "from", " ", "equations", 
    " ", 
    RowBox[{"(", 
     RowBox[{"B", ".1"}], ")"}], " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".2"}], ")"}], " ", "and", " ", "from", "  ", "equations", 
    " ", "C", ".1", "  ", "and", " ", "C", ".2"}], " ", ";"}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.5495296178961887`*^9, 3.549529776733859*^9}, {
  3.5495412545331507`*^9, 3.549541367624462*^9}}],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
    "The", " ", "complex", " ", "equations", " ", "of", " ", "motion", " ", 
     RowBox[{"(", " ", 
      RowBox[{"equations", " ", 
       RowBox[{"(", 
        RowBox[{"B", ".1"}], ")"}], "  ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"B", ".2"}], ")"}]}], ")"}]}], " ", ";"}], "Subtitle"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KH", "=", "14"}], " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], " ", 
     RowBox[{
     "alak\[UAcute]", " ", "szum\[AAcute]k", " ", "helyett", " ", "a", " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"-", "KH"}], "KH"], " ", 
       RowBox[{"v\[EAcute]ges", " ", "\[ODoubleDot]sszeg", " ", 
        RowBox[{"\[AAcute]ll", ".", " ", "A"}], " ", "14", " ", 
        "el\[EAcute]gnek", " ", "t\[UDoubleAcute]nt"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "complex", " ", "part", " ", "B", ".1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ME1IResz", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"], "-", 
        RowBox[{"\[Beta]", "*", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           FractionBox["1", "z"]}], ")"}]}]}], ")"}], "*", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{"a", "[", "s", "]"}]}], 
       RowBox[{"2", "a"}]]}], "+", 
     RowBox[{"I", "*", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        FractionBox["1", "z"]}], ")"}], "*", 
      RowBox[{
       SubscriptBox["\[PartialD]", "s"], 
       RowBox[{"\[Beta]", "[", "s", "]"}]}]}], "+", 
     RowBox[{"4", "I", 
      FractionBox["\[Beta]", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", "s"], 
       RowBox[{"\[Beta]", "[", "s", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"\[Beta]", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           FractionBox["1", "z"]}], ")"}]}]}], ")"}], "*", 
      SubscriptBox["Z", "3"]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "*", 
      RowBox[{
       SubscriptBox["\[PartialD]", "s"], 
       RowBox[{"sp", "[", "s", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]", "*", "z"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", 
           RowBox[{"-", "KH"}]}], "KH"], 
         RowBox[{
          SubscriptBox["d", "n"], "*", 
          SuperscriptBox["z", "n"]}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", 
            RowBox[{"-", "KH"}]}], "KH"], 
          RowBox[{"n", "*", 
           SubscriptBox["d", "n"], "*", 
           SuperscriptBox["z", "n"]}]}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", 
            RowBox[{"-", "KH"}]}], "KH"], 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], "*", 
           SubscriptBox["d", "n"], "*", 
           SuperscriptBox["z", "n"]}]}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["\[Beta]", "z"]}], ")"}], "*", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", 
         RowBox[{"-", "KH"}]}], "KH"], 
       RowBox[{
        SubscriptBox["cd", "n"], "*", 
        SuperscriptBox["z", 
         RowBox[{"-", "n"}]]}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Beta]", "*", "z"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", 
           RowBox[{"-", "KH"}]}], "KH"], 
         RowBox[{
          SubscriptBox["d", "n"], "*", 
          SuperscriptBox["z", "n"]}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", 
            RowBox[{"-", "KH"}]}], "KH"], 
          RowBox[{"n", "*", 
           SubscriptBox["d", "n"], "*", 
           SuperscriptBox["z", "n"]}]}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["\[Beta]", "z"]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", 
           RowBox[{"-", "KH"}]}], "KH"], 
         RowBox[{
          SubscriptBox["cd", "n"], "*", 
          SuperscriptBox["z", 
           RowBox[{"-", "n"}]]}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", 
            RowBox[{"-", "KH"}]}], "KH"], 
          RowBox[{"n", "*", 
           SubscriptBox["cd", "n"], "*", 
           SuperscriptBox["z", 
            RowBox[{"-", "n"}]]}]}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["\[Beta]", "z"]}], ")"}], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "*", "z"}]}], ")"}], "2"], "*", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", 
         RowBox[{"-", "KH"}]}], "KH"], 
       RowBox[{
        SubscriptBox["Q", "n"], 
        SuperscriptBox["z", "n"]}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Tne", " ", 
    RowBox[{"(", 
     RowBox[{"j", ",", "k"}], ")"}], " ", "part", " ", "B", ".2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEJKResz", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "2"}], "KH"], 
       RowBox[{
        SubscriptBox["S", "n"], "*", 
        SuperscriptBox["z", "n"]}]}], ")"}]}], "-", 
    RowBox[{"8", "\[Beta]", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       FractionBox["1", "z"]}], ")"}], "*", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "2"}], "KH"], 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        SubscriptBox["S", "n"], "*", 
        SuperscriptBox["z", "n"]}], ")"}]}]}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "2"}], "KH"], 
       RowBox[{"n", "*", 
        SubscriptBox["S", "n"], "*", 
        SuperscriptBox["z", "n"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["\[Beta]", "z"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Beta]", "*", "z"}]}], ")"}]}], "+", 
    RowBox[{"8", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "2"}], "KH"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "*", 
         SubscriptBox["S", "n"], "*", 
         SuperscriptBox["z", "n"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Beta]", "z"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]", "*", "z"}]}], ")"}]}]}]}], "+", 
    RowBox[{"I", "*", 
     SubscriptBox["Z", "1"], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          FractionBox["1", "z"]}], ")"}]}], "+", 
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "2"], "+", 
          FractionBox["1", 
           SuperscriptBox["z", "2"]], "+", "6"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"8", "*", "I", "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "*", "b"}], "+", 
    RowBox[{
     SubscriptBox["Z", "2"], "*", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       FractionBox["1", "z"]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          FractionBox["1", "z"]}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "4"]}], ")"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["\[Beta]", "z"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Beta]", "*", "z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["\[Beta]", "z"]}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]", "*", "z"}]}], ")"}], "2"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "KH"}]}], "KH"], 
      RowBox[{
       SubscriptBox["W", "n"], "*", 
       SuperscriptBox["z", "n"]}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4695339246562786`*^9, 3.469533946127152*^9}, {
   3.469533986254853*^9, 3.4695340152365265`*^9}, {3.469534070786403*^9, 
   3.46953409504128*^9}, {3.46953481307376*^9, 3.4695348242298017`*^9}, {
   3.469534876044307*^9, 3.4695349222507486`*^9}, {3.469535102640136*^9, 
   3.469535152832309*^9}, {3.469535200701141*^9, 3.4695354396146812`*^9}, {
   3.4695355721452513`*^9, 3.4695355924844975`*^9}, {3.4695356442088737`*^9, 
   3.4695356829345584`*^9}, {3.469535813612464*^9, 3.469535826631184*^9}, {
   3.4695358802983537`*^9, 3.4695359066862974`*^9}, {3.4695363387776146`*^9, 
   3.4695363392282624`*^9}, 3.469536486359827*^9, {3.4695365222013645`*^9, 
   3.469536746834371*^9}, {3.469536788013584*^9, 3.469537089376923*^9}, {
   3.4695371589669886`*^9, 3.469537169221734*^9}, {3.4695372343954496`*^9, 
   3.46953728954475*^9}, {3.4695374809199343`*^9, 3.469537634981464*^9}, {
   3.469537668289358*^9, 3.469537748644904*^9}, {3.4695378446629715`*^9, 
   3.469537902996851*^9}, {3.4695379695926113`*^9, 3.469537974980358*^9}, {
   3.4695380245816813`*^9, 3.4695380255130205`*^9}, {3.4695382040697727`*^9, 
   3.469538240351944*^9}, {3.4695382881506753`*^9, 3.4695383036930237`*^9}, {
   3.469538487367134*^9, 3.469538491463024*^9}, {3.4695385497768755`*^9, 
   3.469538553011526*^9}, {3.4695385964339647`*^9, 3.4695386005298543`*^9}, {
   3.4695386821972866`*^9, 3.469538683358957*^9}, {3.4695387636243725`*^9, 
   3.4695387816002207`*^9}, 3.4695392770025744`*^9, 3.4695393125536947`*^9, {
   3.4695393870107584`*^9, 3.4695393883927455`*^9}, {3.4695395241078944`*^9, 
   3.469539574951003*^9}, {3.4695396570290256`*^9, 3.469539725457421*^9}, {
   3.4695405143818383`*^9, 3.469540514902587*^9}, {3.469540736851734*^9, 
   3.469540739926155*^9}, {3.469540796287198*^9, 3.469540813982643*^9}, {
   3.469540952221421*^9, 3.4695410005308867`*^9}, {3.4695410744672017`*^9, 
   3.4695411026777663`*^9}, 3.469541764219016*^9, {3.469541927223405*^9, 
   3.469541932541051*^9}, {3.4695457467556224`*^9, 3.4695457652822623`*^9}, 
   3.4695982448247347`*^9, {3.4699466110825424`*^9, 3.4699467231737213`*^9}, {
   3.469946812432069*^9, 3.4699468539317427`*^9}, {3.469946984078885*^9, 
   3.469947031627256*^9}, {3.469949250127302*^9, 3.469949253902731*^9}, 
   3.469951056664976*^9, {3.4699583736068497`*^9, 3.4699583763407807`*^9}, {
   3.4699586075131903`*^9, 3.469958609175581*^9}, {3.4700631303630447`*^9, 
   3.4700631400669985`*^9}, {3.470063590524725*^9, 3.470063656479563*^9}, {
   3.470063727221285*^9, 3.4700637278622065`*^9}, {3.470064438193613*^9, 
   3.4700644412379904`*^9}, {3.4700663240453343`*^9, 3.470066328011037*^9}, {
   3.474090450987939*^9, 3.4740904554443474`*^9}, {3.474090535148957*^9, 
   3.4740905383535647`*^9}, {3.474090635993965*^9, 3.474090645737976*^9}, {
   3.474090698233461*^9, 3.474090719514061*^9}, {3.474090857742824*^9, 
   3.474090861578339*^9}, {3.4740908916315536`*^9, 3.474090936486051*^9}, {
   3.474091186946195*^9, 3.474091219633197*^9}, {3.474091387554656*^9, 
   3.4740914344020195`*^9}, {3.4740945507465057`*^9, 3.474094551437499*^9}, {
   3.4740945973735523`*^9, 3.474094709134256*^9}, {3.4740948010063615`*^9, 
   3.474094807956355*^9}, {3.4740956170998464`*^9, 3.4740956492961426`*^9}, {
   3.474095709392557*^9, 3.474095737252618*^9}, {3.4740969524499855`*^9, 
   3.4740969658192096`*^9}, {3.47409961103284*^9, 3.47409965209188*^9}, 
   3.474099723184106*^9, {3.4741002019925985`*^9, 3.4741002219312687`*^9}, 
   3.474101309545181*^9, 3.4741026943564415`*^9, 3.4741027807506704`*^9, 
   3.474104607747763*^9, {3.4741174964688396`*^9, 3.4741175288554096`*^9}, {
   3.4741182975707684`*^9, 3.4741183057725616`*^9}, 3.4741184895568304`*^9, {
   3.4741187692890654`*^9, 3.474118788216282*^9}, {3.4741189496784525`*^9, 
   3.4741189911080256`*^9}, 3.4741195137195044`*^9, {3.549528422463954*^9, 
   3.549528429611259*^9}, {3.54952933315788*^9, 3.549529351858234*^9}, {
   3.549529418155961*^9, 3.549529426797077*^9}, {3.54952946895643*^9, 
   3.54952947121103*^9}, {3.549541389632943*^9, 3.549541393431292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "solution", " ", "of", " ", "D", " ", "from", " ", "the", " ", 
   "paper", " ", 
   RowBox[{"(", 
    RowBox[{"equation", " ", "C", ".1"}], ")"}]}], "Subtitle"]], "Input",
 CellChangeTimes->{{3.5495295785828657`*^9, 3.549529605932087*^9}}],

Cell[BoxData[
 RowBox[{"0.1`", " ", "C", " ", "D", " ", "equation", " ", "from", " ", "of", 
  " ", "paper", " ", "solution", " ", "the", " ", "The"}]], "Output",
 CellChangeTimes->{3.558523483441057*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RD", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Beta]", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}], 
         SubscriptBox["RQ", 
          RowBox[{"n", "-", "1"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], 
         SubscriptBox["RQ", "n"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], 
         SubscriptBox["RQ", 
          RowBox[{"-", "n"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "*", "n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "3"}], ")"}], 
         SubscriptBox["RQ", "n"]}], "+", 
        RowBox[{"\[Beta]", "*", "n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}], 
         SubscriptBox["RQ", 
          RowBox[{"n", "+", "1"}]]}], "-", 
        RowBox[{"n", "*", 
         SuperscriptBox["\[Beta]", "2"], "*", 
         SubscriptBox["RQ", 
          RowBox[{
           RowBox[{"-", "n"}], "-", "2"}]]}], "-", 
        RowBox[{"\[Beta]", "*", 
         SubscriptBox["RQ", 
          RowBox[{
           RowBox[{"-", "n"}], "-", "1"}]]}]}], 
       RowBox[{
        SuperscriptBox["n", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "2"]}]], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ID", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            FractionBox["1", "2"]}], ")"}], 
          SubscriptBox["IQ", 
           RowBox[{"n", "-", "1"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", 
            FractionBox["1", "2"]}], ")"}], 
          SubscriptBox["IQ", "n"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SubscriptBox["IQ", 
           RowBox[{"-", "n"}]]}]}], 
        RowBox[{
         SuperscriptBox["n", "2"], 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            FractionBox["3", "2"]}], ")"}], "*", 
          SubscriptBox["IQ", "n"]}], "+", 
         RowBox[{"\[Beta]", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            FractionBox["1", "2"]}], ")"}], "*", 
          SubscriptBox["IQ", 
           RowBox[{"n", "+", "1"}]]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["\[Beta]", "2"], "*", 
          SubscriptBox["IQ", 
           RowBox[{
            RowBox[{"-", "n"}], "-", "2"}]]}]}], 
        RowBox[{"n", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "\[Beta]", "*", 
         SubscriptBox["IQ", 
          RowBox[{
           RowBox[{"-", "n"}], "-", "1"}]]}], 
        RowBox[{
         SuperscriptBox["n", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], "2"]}]]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.474190195534173*^9, {3.4741902512542944`*^9, 3.474190318911581*^9}, 
   3.474192824274115*^9, {3.474193779788077*^9, 3.4741937832330303`*^9}, {
   3.474193909404456*^9, 3.4741939798357315`*^9}, {3.4741940366974945`*^9, 
   3.4741940873002577`*^9}, {3.474194476369712*^9, 3.474194548853939*^9}, {
   3.4741945870388465`*^9, 3.474194592016003*^9}, {3.4741947127395954`*^9, 
   3.4741947629718256`*^9}, {3.4741948219566417`*^9, 
   3.4741949219904833`*^9}, {3.4741949886162863`*^9, 3.474194994014048*^9}, {
   3.549528474133863*^9, 3.549528485668741*^9}, {3.54952939750097*^9, 
   3.549529413412471*^9}, {3.549529450882563*^9, 3.5495294791381683`*^9}, {
   3.549529541826537*^9, 3.549529547027934*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ME1IResz2", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", "ME1IResz", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n_"], "\[Rule]", 
          RowBox[{
           SubscriptBox["RD", "n"], "+", 
           RowBox[{"I", "*", 
            SubscriptBox["ID", "n"]}]}]}], ",", 
         RowBox[{
          SubscriptBox["cd", "n_"], "\[Rule]", 
          RowBox[{
           SubscriptBox["RD", "n"], "-", 
           RowBox[{"I", "*", 
            SubscriptBox["ID", "n"]}]}]}], ",", 
         RowBox[{
          SubscriptBox["Q", "n_"], "\[Rule]", 
          RowBox[{
           SubscriptBox["RQ", "n"], "+", 
           RowBox[{"I", "*", 
            SubscriptBox["IQ", "n"]}]}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["RD", "0"], "=", "0"}], ";", 
    RowBox[{
     SubscriptBox["ID", "0"], "=", "0"}], ";", 
    RowBox[{
     SubscriptBox["RD", 
      RowBox[{"-", "1"}]], "=", "0"}], ";", 
    RowBox[{
     SubscriptBox["RD", 
      RowBox[{"-", "1"}]], "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4740948377992673`*^9, 3.4740949231820416`*^9}, {
   3.4740950056706543`*^9, 3.4740950837829742`*^9}, {3.474095231204957*^9, 
   3.4740952830495057`*^9}, {3.4740953327910304`*^9, 3.474095334273162*^9}, {
   3.4740954630483313`*^9, 3.4740954652815423`*^9}, {3.474095502084462*^9, 
   3.4740956063844385`*^9}, {3.4740956977157664`*^9, 
   3.4740956983366594`*^9}, {3.4740957730040255`*^9, 
   3.4740958537100754`*^9}, {3.474095906415862*^9, 3.47409602153139*^9}, {
   3.4740960743072786`*^9, 3.474096092623616*^9}, {3.474096227727886*^9, 
   3.4740962331056194`*^9}, {3.474096329884781*^9, 3.474096332047891*^9}, {
   3.474096568768278*^9, 3.474096581847085*^9}, {3.4740966129618254`*^9, 
   3.474096636635867*^9}, {3.4740966684416018`*^9, 3.4740967482263265`*^9}, {
   3.4740968014528627`*^9, 3.474096838085538*^9}, 3.474096878814102*^9, {
   3.4740970096422243`*^9, 3.4740970470660367`*^9}, {3.4740970955457473`*^9, 
   3.4740970996516514`*^9}, {3.474097140420274*^9, 3.4740971519869056`*^9}, {
   3.474097414264042*^9, 3.4740974373572483`*^9}, {3.47409748472536*^9, 
   3.474097602725035*^9}, 3.4740991446021457`*^9, 3.474099779955739*^9, {
   3.474100370795325*^9, 3.4741004130560927`*^9}, 3.4741005218425198`*^9, {
   3.4741012255143504`*^9, 3.4741012340065613`*^9}, {3.4741015722228928`*^9, 
   3.4741015758180623`*^9}, {3.47410165196756*^9, 3.474101688620264*^9}, {
   3.474105058986613*^9, 3.4741050592770305`*^9}, {3.4741058519268045`*^9, 
   3.474105854410376*^9}, {3.4741059042820883`*^9, 3.474105920725733*^9}, {
   3.4741062853500366`*^9, 3.4741063003616223`*^9}, {3.4741084964174013`*^9, 
   3.4741085389085007`*^9}, {3.4741132138307085`*^9, 
   3.4741132475191507`*^9}, {3.47411442905812*^9, 3.4741144390424767`*^9}, {
   3.474114498738315*^9, 3.474114501312016*^9}, {3.474117537948485*^9, 
   3.4741175476223955`*^9}, {3.474118159842725*^9, 3.474118180852936*^9}, {
   3.4741182140106144`*^9, 3.4741182157731485`*^9}, {3.4741188104983215`*^9, 
   3.474118811229373*^9}, {3.4741199645978355`*^9, 3.474119969204459*^9}, {
   3.4741200007998915`*^9, 3.4741200667547293`*^9}, {3.47412010080369*^9, 
   3.4741201295850754`*^9}, {3.5495292240852547`*^9, 3.549529224786529*^9}, 
   3.5495293588427973`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4740948377992673`*^9, 3.4740949231820416`*^9}, {
   3.4740950056706543`*^9, 3.4740950837829742`*^9}, {3.474095231204957*^9, 
   3.4740952830495057`*^9}, {3.4740953327910304`*^9, 3.474095334273162*^9}, {
   3.4740954630483313`*^9, 3.4740954652815423`*^9}, {3.474095502084462*^9, 
   3.4740956063844385`*^9}, {3.4740956977157664`*^9, 
   3.4740956983366594`*^9}, {3.4740957730040255`*^9, 
   3.4740958537100754`*^9}, {3.474095906415862*^9, 3.47409602153139*^9}, {
   3.4740960743072786`*^9, 3.474096092623616*^9}, {3.474096227727886*^9, 
   3.4740962331056194`*^9}, {3.474096329884781*^9, 3.474096332047891*^9}, {
   3.474096568768278*^9, 3.474096581847085*^9}, {3.4740966129618254`*^9, 
   3.474096636635867*^9}, {3.4740966684416018`*^9, 3.4740967482263265`*^9}, {
   3.4740968014528627`*^9, 3.474096838085538*^9}, 3.474096878814102*^9, {
   3.4740970096422243`*^9, 3.4740970470660367`*^9}, {3.4740970955457473`*^9, 
   3.4740970996516514`*^9}, {3.474097140420274*^9, 3.4740971519869056`*^9}, {
   3.474097414264042*^9, 3.4740974373572483`*^9}, {3.47409748472536*^9, 
   3.474097602725035*^9}, 3.4740991446021457`*^9, 3.474099779955739*^9, {
   3.474100370795325*^9, 3.4741004130560927`*^9}, 3.4741005218425198`*^9, {
   3.4741012255143504`*^9, 3.4741012340065613`*^9}, {3.4741015722228928`*^9, 
   3.4741015758180623`*^9}, {3.47410165196756*^9, 3.474101688620264*^9}, {
   3.474105058986613*^9, 3.4741050592770305`*^9}, {3.4741058519268045`*^9, 
   3.474105854410376*^9}, {3.4741059042820883`*^9, 3.474105920725733*^9}, {
   3.4741062853500366`*^9, 3.4741063003616223`*^9}, {3.4741084964174013`*^9, 
   3.4741085389085007`*^9}, {3.4741132138307085`*^9, 
   3.4741132475191507`*^9}, {3.47411442905812*^9, 3.4741144966152625`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{
    "Derivation", " ", "of", " ", "the", " ", "linear", " ", "equation", " ", 
     "system", " ", "from", " ", "the", " ", "equation", " ", "of", " ", 
     "motion", " ", "by", " ", "matching", " ", "the", " ", "powers", " ", 
     "of", " ", "z"}], " ", ";"}], "Subtitle"]}]], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.470066233825605*^9}, {3.470066551562488*^9, 
   3.47006682191123*^9}, 3.4740905642007313`*^9, {3.4740916079515715`*^9, 
   3.4740916081518593`*^9}, {3.4740922947791805`*^9, 
   3.4740922950796127`*^9}, {3.4740923567182446`*^9, 
   3.4740923570186768`*^9}, {3.474096307212179*^9, 3.474096362792099*^9}, {
   3.4740964409745197`*^9, 3.47409647768731*^9}, {3.4740965159723616`*^9, 
   3.4740965476178656`*^9}, {3.4740971148434963`*^9, 
   3.4740971332099056`*^9}, {3.474097172726728*^9, 3.4740971906024323`*^9}, {
   3.474097245160883*^9, 3.474097252871971*^9}, {3.474097326798272*^9, 
   3.474097362149104*^9}, 3.4740974045500736`*^9, {3.4740976209111853`*^9, 
   3.4740976439943776`*^9}, {3.474097742025339*^9, 3.4740977455704365`*^9}, 
   3.4740978946848526`*^9, {3.4740980475446544`*^9, 3.4740980480153313`*^9}, {
   3.474098088243176*^9, 3.474098102333437*^9}, {3.4740981752482834`*^9, 
   3.4740981755987873`*^9}, {3.4740982597397757`*^9, 3.474098270805688*^9}, {
   3.474098541424819*^9, 3.4740985431372814`*^9}, {3.4741013436842704`*^9, 
   3.4741013667474337`*^9}, {3.4741015110749664`*^9, 3.474101515992037*^9}, {
   3.474101969133622*^9, 3.474101972999181*^9}, {3.474102379633893*^9, 
   3.4741023809758224`*^9}, 3.4741024315785856`*^9, {3.4741085499643984`*^9, 
   3.4741087906304593`*^9}, {3.474108925424283*^9, 3.4741089277075663`*^9}, {
   3.474109022453805*^9, 3.474109023996022*^9}, {3.4741092135185423`*^9, 
   3.474109231574506*^9}, {3.4741094899760685`*^9, 3.47410949195892*^9}, {
   3.4741102825056705`*^9, 3.474110296165312*^9}, {3.474113107507824*^9, 
   3.474113185439885*^9}, {3.4741139746246767`*^9, 3.474114004067013*^9}, {
   3.474114515292118*^9, 3.4741147253641872`*^9}, {3.4741148028456*^9, 
   3.4741148448159504`*^9}, {3.474115087184459*^9, 3.4741152424477167`*^9}, {
   3.4741152920089827`*^9, 3.4741153084025555`*^9}, {3.4741153531769376`*^9, 
   3.4741153637321153`*^9}, {3.474115588525352*^9, 3.474115589026072*^9}, {
   3.4741157274350944`*^9, 3.4741157292777443`*^9}, {3.4741161484604993`*^9, 
   3.474116152055669*^9}, {3.4741165781583743`*^9, 3.4741165894145603`*^9}, {
   3.474116792736923*^9, 3.4741168013993793`*^9}, {3.474117749632872*^9, 
   3.474117759246696*^9}, {3.474119723721472*^9, 3.4741197260848703`*^9}, {
   3.474174825239829*^9, 3.4741748257605777`*^9}, {3.54952923297711*^9, 
   3.5495293177828836`*^9}, {3.549529825580431*^9, 3.549529837229042*^9}, {
   3.5495301031300383`*^9, 3.549530117679367*^9}, {3.549541409611884*^9, 
   3.54954146303546*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox["\[IndentingNewLine]", "Subtitle"], 
  RowBox[{
   RowBox[{
    RowBox[{"eqns1I", "=", 
     RowBox[{"{", "}"}]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Empty", " ", "list", " ", "for", " ", "the", " ", "euqations"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqnsJK", "=", 
     RowBox[{"{", "}"}]}], " ", ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "listof", " ", "reals", " ", "is", " ", "just", " ", "an", " ", 
     "auxiliary", " ", "list", " ", "for", " ", "real", " ", "variables"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"listofreals", "=", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       SuperscriptBox["\[Beta]", "2"], ",", 
       RowBox[{
        SuperscriptBox["\[Beta]", "\[Prime]",
         MultilineFunction->None], "[", "s", "]"}], ",", "a", ",", 
       RowBox[{
        SuperscriptBox["a", "\[Prime]",
         MultilineFunction->None], "[", "s", "]"}], ",", 
       RowBox[{
        SuperscriptBox["sp", "\[Prime]",
         MultilineFunction->None], "[", "s", "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"Z", ",", "3"}], "]"}], ",", 
       RowBox[{"1", "/", "a"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"-", "KH"}]}], ",", 
     RowBox[{"j", "\[LessEqual]", "KH"}], ",", " ", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"listofreals", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"RQ", ",", "j"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"-", "KH"}]}], ",", 
     RowBox[{"j", "\[LessEqual]", "KH"}], ",", " ", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"listofreals", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"IQ", ",", "j"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"-", "KH"}]}], ",", 
     RowBox[{"j", "\[LessEqual]", "KH"}], ",", " ", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"listofreals", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"RD", ",", "j"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"-", "KH"}]}], ",", 
     RowBox[{"j", "\[LessEqual]", "KH"}], ",", " ", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"listofreals", ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"ID", ",", "j"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.470066233825605*^9}, {3.470066551562488*^9, 
   3.47006682191123*^9}, 3.4740905642007313`*^9, {3.4740916079515715`*^9, 
   3.4740916081518593`*^9}, {3.4740922947791805`*^9, 
   3.4740922950796127`*^9}, {3.4740923567182446`*^9, 
   3.4740923570186768`*^9}, {3.474096307212179*^9, 3.474096362792099*^9}, {
   3.4740964409745197`*^9, 3.47409647768731*^9}, {3.4740965159723616`*^9, 
   3.4740965476178656`*^9}, {3.4740971148434963`*^9, 
   3.4740971332099056`*^9}, {3.474097172726728*^9, 3.4740971906024323`*^9}, {
   3.474097245160883*^9, 3.474097252871971*^9}, {3.474097326798272*^9, 
   3.474097362149104*^9}, 3.4740974045500736`*^9, {3.4740976209111853`*^9, 
   3.4740976439943776`*^9}, {3.474097742025339*^9, 3.4740977455704365`*^9}, 
   3.4740978946848526`*^9, {3.4740980475446544`*^9, 3.4740980480153313`*^9}, {
   3.474098088243176*^9, 3.474098102333437*^9}, {3.4740981752482834`*^9, 
   3.4740981755987873`*^9}, {3.4740982597397757`*^9, 3.474098270805688*^9}, {
   3.474098541424819*^9, 3.4740985431372814`*^9}, {3.4741013436842704`*^9, 
   3.4741013667474337`*^9}, {3.4741015110749664`*^9, 3.474101515992037*^9}, {
   3.474101969133622*^9, 3.474101972999181*^9}, {3.474102379633893*^9, 
   3.4741023809758224`*^9}, 3.4741024315785856`*^9, {3.4741085499643984`*^9, 
   3.4741087906304593`*^9}, {3.474108925424283*^9, 3.4741089277075663`*^9}, {
   3.474109022453805*^9, 3.474109023996022*^9}, {3.4741092135185423`*^9, 
   3.474109231574506*^9}, {3.4741094899760685`*^9, 3.47410949195892*^9}, {
   3.4741102825056705`*^9, 3.474110296165312*^9}, {3.474113107507824*^9, 
   3.474113185439885*^9}, {3.4741139746246767`*^9, 3.474114004067013*^9}, {
   3.474114515292118*^9, 3.4741147253641872`*^9}, {3.4741148028456*^9, 
   3.4741148448159504`*^9}, {3.474115087184459*^9, 3.4741152424477167`*^9}, {
   3.4741152920089827`*^9, 3.4741153084025555`*^9}, {3.4741153531769376`*^9, 
   3.4741153637321153`*^9}, {3.474115588525352*^9, 3.474115589026072*^9}, {
   3.4741157274350944`*^9, 3.4741157292777443`*^9}, {3.4741161484604993`*^9, 
   3.474116152055669*^9}, {3.4741165781583743`*^9, 3.4741165894145603`*^9}, {
   3.474116792736923*^9, 3.4741168013993793`*^9}, {3.474117749632872*^9, 
   3.474117759246696*^9}, {3.474119723721472*^9, 3.4741197260848703`*^9}, {
   3.474174825239829*^9, 3.4741748257605777`*^9}, {3.54952923297711*^9, 
   3.5495293177828836`*^9}, {3.549529825580431*^9, 3.549529837229042*^9}, {
   3.5495301031300383`*^9, 3.549530117679367*^9}, 3.549541409611884*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqns1I1", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns1II", "=", 
   RowBox[{"{", "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NA", "=", 
    RowBox[{"-", "1"}]}], ";", " ", 
   RowBox[{"NF", "=", "1"}], ";"}], "  ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "NA"}], ",", 
     RowBox[{"j", "\[LessEqual]", "NF"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqns1I1", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ME1IResz2", ",", "z", ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"Element", "[", 
           RowBox[{"listofreals", ",", "Reals"}], "]"}]}], "]"}], "\[Equal]", 
        "0"}]}], "]"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"just", " ", "to", " ", "set", " ", "the", " ", "reals"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "NA"}], ",", 
     RowBox[{"j", "\[LessEqual]", "NF"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqns1II", ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ME1IResz2", ",", "z", ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"Element", "[", 
           RowBox[{"listofreals", ",", "Reals"}], "]"}]}], "]"}], "\[Equal]", 
        "0"}]}], "]"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"just", " ", "to", " ", "set", " ", "them", " ", "real"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.470066233825605*^9}, {3.470066551562488*^9, 
   3.47006682191123*^9}, 3.4740905642007313`*^9, {3.4740916079515715`*^9, 
   3.4740916081518593`*^9}, {3.4740922947791805`*^9, 
   3.4740922950796127`*^9}, {3.4740923567182446`*^9, 
   3.4740923570186768`*^9}, {3.474096307212179*^9, 3.474096362792099*^9}, {
   3.4740964409745197`*^9, 3.47409647768731*^9}, {3.4740965159723616`*^9, 
   3.4740965476178656`*^9}, {3.4740971148434963`*^9, 
   3.4740971332099056`*^9}, {3.474097172726728*^9, 3.4740971906024323`*^9}, {
   3.474097245160883*^9, 3.474097252871971*^9}, {3.474097326798272*^9, 
   3.474097362149104*^9}, 3.4740974045500736`*^9, {3.4740976209111853`*^9, 
   3.4740976439943776`*^9}, {3.474097742025339*^9, 3.4740977455704365`*^9}, 
   3.4740978946848526`*^9, {3.4740980475446544`*^9, 3.4740980480153313`*^9}, {
   3.474098088243176*^9, 3.474098102333437*^9}, {3.4740981752482834`*^9, 
   3.4740981755987873`*^9}, {3.4740982597397757`*^9, 3.474098270805688*^9}, {
   3.474098541424819*^9, 3.4740985431372814`*^9}, {3.4741013436842704`*^9, 
   3.4741013667474337`*^9}, {3.4741015110749664`*^9, 3.474101515992037*^9}, {
   3.474101969133622*^9, 3.474101972999181*^9}, {3.474102379633893*^9, 
   3.4741023809758224`*^9}, 3.4741024315785856`*^9, {3.4741085499643984`*^9, 
   3.4741087906304593`*^9}, {3.474108925424283*^9, 3.4741089277075663`*^9}, {
   3.474109022453805*^9, 3.474109023996022*^9}, {3.4741092135185423`*^9, 
   3.474109231574506*^9}, {3.4741094899760685`*^9, 3.47410949195892*^9}, {
   3.4741102825056705`*^9, 3.474110296165312*^9}, {3.474113107507824*^9, 
   3.474113185439885*^9}, {3.4741139746246767`*^9, 3.474114004067013*^9}, {
   3.474114515292118*^9, 3.4741147253641872`*^9}, {3.4741148028456*^9, 
   3.4741148088342113`*^9}, {3.474115277468074*^9, 3.474115279320738*^9}, {
   3.474116263616085*^9, 3.4741162703357472`*^9}, {3.4741169864254336`*^9, 
   3.4741171279889917`*^9}, {3.474117161256829*^9, 3.474117161537232*^9}, {
   3.474117978341739*^9, 3.474117979142891*^9}, {3.474118013492283*^9, 
   3.4741180140030174`*^9}, {3.474118046840235*^9, 3.474118087668944*^9}, {
   3.474118399407202*^9, 3.474118466744027*^9}, {3.474118530906288*^9, 
   3.4741185983332434`*^9}, {3.4741186382806845`*^9, 3.474118666351048*^9}, {
   3.4741190262084975`*^9, 3.4741190269395485`*^9}, {3.4741190671673937`*^9, 
   3.474119139561491*^9}, {3.4741198564723587`*^9, 3.474119898472752*^9}, {
   3.4741201668887153`*^9, 3.4741201891707554`*^9}, {3.4741202204757695`*^9, 
   3.4741202279565268`*^9}, {3.474120282324704*^9, 3.4741203255568686`*^9}, {
   3.4741207692148175`*^9, 3.474120816072195*^9}, {3.4741212355854254`*^9, 
   3.4741212410633025`*^9}, {3.4741215351061153`*^9, 3.4741215367685056`*^9}, 
   3.474174865537774*^9, {3.549528507069253*^9, 3.549528507692986*^9}, {
   3.54952855216787*^9, 3.549528553422711*^9}, {3.549528619013897*^9, 
   3.549528634089155*^9}, {3.549528789314432*^9, 3.5495287924863253`*^9}, {
   3.549528822488006*^9, 3.549528860869664*^9}, {3.549529082711748*^9, 
   3.549529083397999*^9}, {3.5495291700073767`*^9, 3.549529191712555*^9}, {
   3.5495298488763733`*^9, 3.549529853403857*^9}, {3.5495301248535137`*^9, 
   3.549530151015131*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Verifying", " ", "the", " ", "solution"}], " ", ";"}], 
  "Subtitle"]], "Input",
 CellChangeTimes->{{3.5495290254101667`*^9, 3.5495290285404663`*^9}, 
   3.549529059093379*^9, 3.549529197660982*^9, {3.5495301559391747`*^9, 
   3.5495301602022133`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Calculate", " ", "the", " ", "coefficients"}], "Subsubtitle"], 
  " ", ";"}]], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.4700662397240863`*^9}, {3.4740915699168797`*^9, 
   3.4740915715291986`*^9}, {3.474091616664099*^9, 3.474091632677125*^9}, 
   3.474092301498843*^9, {3.4740923400442686`*^9, 3.474092347214579*^9}, 
   3.4740924083925486`*^9, {3.474092448650437*^9, 3.474092449401517*^9}, 
   3.474092483210131*^9, {3.4740925180302*^9, 3.4740926236320477`*^9}, {
   3.474092661466451*^9, 3.474092682116144*^9}, {3.474092725358323*^9, 
   3.474092726560051*^9}, {3.4740972677533693`*^9, 3.4740972779480286`*^9}, {
   3.4740977156173663`*^9, 3.4740977206746387`*^9}, {3.4740979395693936`*^9, 
   3.4740979429242177`*^9}, {3.4740981395068893`*^9, 
   3.4740981431621456`*^9}, {3.4740982162872944`*^9, 
   3.4740982384091043`*^9}, {3.474098318744621*^9, 3.474098329409957*^9}, {
   3.4740984234151297`*^9, 3.4740984237856627`*^9}, 3.4740984584655294`*^9, {
   3.474098491493021*^9, 3.4740984965202494`*^9}, {3.474098578848632*^9, 
   3.474098601290902*^9}, {3.4740987075937586`*^9, 3.4740987237970576`*^9}, {
   3.4740987692624335`*^9, 3.474098806135454*^9}, {3.4740988709786944`*^9, 
   3.4740988778986444`*^9}, 3.474101788373702*^9, {3.474101860867944*^9, 
   3.4741018633615294`*^9}, {3.47410189857216*^9, 3.4741019509675007`*^9}, {
   3.4741020117949667`*^9, 3.4741020669342527`*^9}, {3.4741021506746655`*^9, 
   3.4741021526975746`*^9}, {3.4741087958980336`*^9, 
   3.4741088257008877`*^9}, {3.474108904163712*^9, 3.4741089644704285`*^9}, {
   3.4741090361735325`*^9, 3.474109110710712*^9}, {3.4741092242139215`*^9, 
   3.4741092256159377`*^9}, {3.474109459121702*^9, 3.4741094764466143`*^9}, 
   3.474110312268467*^9, {3.474115933391245*^9, 3.474115944817675*^9}, {
   3.4741204592691374`*^9, 3.47412050855*^9}, {3.474120566283016*^9, 
   3.4741205755062785`*^9}, {3.474120612189026*^9, 3.4741206201905313`*^9}, {
   3.474120852734914*^9, 3.474120912731184*^9}, {3.474120980047981*^9, 
   3.4741210293388577`*^9}, {3.474121507586544*^9, 3.4741215221775246`*^9}, {
   3.4741216249653263`*^9, 3.4741216252457294`*^9}, {3.474174915930235*^9, 
   3.4741749188644543`*^9}, {3.4741778227199936`*^9, 3.474177828067683*^9}, {
   3.5495285926116323`*^9, 3.5495285968887043`*^9}, {3.549528893782621*^9, 
   3.5495289996741753`*^9}, {3.5495290426734447`*^9, 3.5495290615504704`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["ID", "1"], "=", 
   RowBox[{"ID", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["ID", 
    RowBox[{"-", "2"}]], "=", 
   RowBox[{"ID", "[", 
    RowBox[{"-", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.4700662397240863`*^9}, {3.4740915699168797`*^9, 
   3.4740915715291986`*^9}, {3.474091616664099*^9, 3.474091632677125*^9}, 
   3.474092301498843*^9, {3.4740923400442686`*^9, 3.474092347214579*^9}, 
   3.4740924083925486`*^9, {3.474092448650437*^9, 3.474092449401517*^9}, 
   3.474092483210131*^9, {3.4740925180302*^9, 3.4740926236320477`*^9}, {
   3.474092661466451*^9, 3.474092682116144*^9}, {3.474092725358323*^9, 
   3.474092726560051*^9}, {3.4740972677533693`*^9, 3.4740972779480286`*^9}, {
   3.4740977156173663`*^9, 3.4740977206746387`*^9}, {3.4740979395693936`*^9, 
   3.4740979429242177`*^9}, {3.4740981395068893`*^9, 
   3.4740981431621456`*^9}, {3.4740982162872944`*^9, 
   3.4740982384091043`*^9}, {3.474098318744621*^9, 3.474098329409957*^9}, {
   3.4740984234151297`*^9, 3.4740984237856627`*^9}, 3.4740984584655294`*^9, {
   3.474098491493021*^9, 3.4740984965202494`*^9}, {3.474098578848632*^9, 
   3.474098601290902*^9}, {3.4740987075937586`*^9, 3.4740987237970576`*^9}, {
   3.4740987692624335`*^9, 3.474098806135454*^9}, {3.4740988709786944`*^9, 
   3.4740988778986444`*^9}, 3.474101788373702*^9, {3.474101860867944*^9, 
   3.4741018633615294`*^9}, {3.47410189857216*^9, 3.4741019509675007`*^9}, {
   3.4741020117949667`*^9, 3.4741020669342527`*^9}, {3.4741021506746655`*^9, 
   3.4741021526975746`*^9}, {3.4741087958980336`*^9, 
   3.4741088257008877`*^9}, {3.474108904163712*^9, 3.4741089644704285`*^9}, {
   3.4741090361735325`*^9, 3.474109110710712*^9}, {3.4741092242139215`*^9, 
   3.4741092256159377`*^9}, {3.474109459121702*^9, 3.4741094764466143`*^9}, 
   3.474110312268467*^9, {3.474115933391245*^9, 3.474115944817675*^9}, {
   3.4741204592691374`*^9, 3.47412050855*^9}, {3.474120566283016*^9, 
   3.4741205755062785`*^9}, {3.474120612189026*^9, 3.4741206201905313`*^9}, {
   3.474120852734914*^9, 3.474120912731184*^9}, {3.474120980047981*^9, 
   3.4741210293388577`*^9}, {3.474121507586544*^9, 3.4741215221775246`*^9}, {
   3.4741216249653263`*^9, 3.4741216252457294`*^9}, {3.474174915930235*^9, 
   3.4741749188644543`*^9}, {3.4741778227199936`*^9, 3.474177828067683*^9}, {
   3.5495285926116323`*^9, 3.5495285968887043`*^9}, {3.549528893782621*^9, 
   3.5495289996741753`*^9}, {3.5495290426734447`*^9, 
   3.5495290615504704`*^9}, {3.549529955537484*^9, 3.549529978691114*^9}, 
   3.549530171185532*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Solve", " ", "the", " ", "linear", " ", "equation", " ", "in", " ", 
    "terms", " ", "of", " ", "differential", " ", "equations", " ", "to", " ",
     "obtain", " ", 
    RowBox[{"a", "'"}], "  ", "which", " ", "is", " ", 
    RowBox[{"Eq", ".", " ", "57"}], " ", "and", " ", "\[Beta]`", " ", "which",
     " ", "is", " ", 
    RowBox[{"Eq", ".", "  ", "58"}]}], ";"}], "Subsubtitle"]], "Input",
 Evaluatable->False],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{"eqns1II", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "\[Prime]",
        MultilineFunction->None], "[", "s", "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Beta]", "\[Prime]",
        MultilineFunction->None], "[", "s", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.469620143358989*^9, 3.4696202067401266`*^9}, {
   3.4696202547591743`*^9, 3.469620268498931*^9}, {3.4696203383193283`*^9, 
   3.469620340632654*^9}, {3.4696204266363215`*^9, 3.469620445072832*^9}, {
   3.4696205293039503`*^9, 3.469620579746483*^9}, {3.469620749480549*^9, 
   3.469620756320384*^9}, {3.4696207944251757`*^9, 3.469620803438136*^9}, {
   3.469621156816269*^9, 3.46962117932864*^9}, {3.469948566954949*^9, 
   3.4699485741252594`*^9}, {3.4699490535145874`*^9, 3.469949054696286*^9}, {
   3.469949340166773*^9, 3.4699493411581984`*^9}, {3.469949386313128*^9, 
   3.469949392021336*^9}, {3.469949508498822*^9, 3.4699495662819104`*^9}, {
   3.4699496027543554`*^9, 3.4699496068402305`*^9}, {3.4699507645048704`*^9, 
   3.4699507672287874`*^9}, {3.4699508563369184`*^9, 3.469950857448517*^9}, {
   3.4699509213804464`*^9, 3.469950922892621*^9}, {3.4699586596381426`*^9, 
   3.469958671264861*^9}, {3.469958749257008*^9, 3.4699587549852448`*^9}, {
   3.4700637576049747`*^9, 3.4700638026397314`*^9}, {3.470063845100787*^9, 
   3.470063913699427*^9}, {3.4700639694696207`*^9, 3.4700639842909327`*^9}, {
   3.4700640214143133`*^9, 3.470064062202965*^9}, {3.4700640922862225`*^9, 
   3.470064558847104*^9}, {3.470064624211093*^9, 3.470064634235507*^9}, {
   3.4700647112061853`*^9, 3.4700647481493073`*^9}, {3.4700647959280095`*^9, 
   3.47006481411416*^9}, {3.4700648594092913`*^9, 3.470064994753907*^9}, {
   3.470065057133605*^9, 3.470065174862891*^9}, {3.4700652678265667`*^9, 
   3.470065268297243*^9}, {3.470066024274285*^9, 3.470066065453498*^9}, {
   3.470066175772128*^9, 3.4700662397240863`*^9}, {3.4740915699168797`*^9, 
   3.4740915715291986`*^9}, {3.474091616664099*^9, 3.474091632677125*^9}, 
   3.474092301498843*^9, {3.4740923400442686`*^9, 3.474092347214579*^9}, 
   3.4740924083925486`*^9, {3.474092448650437*^9, 3.474092449401517*^9}, 
   3.474092483210131*^9, {3.4740925180302*^9, 3.4740926236320477`*^9}, {
   3.474092661466451*^9, 3.474092682116144*^9}, {3.474092725358323*^9, 
   3.474092726560051*^9}, {3.4740972677533693`*^9, 3.4740972779480286`*^9}, {
   3.4740977156173663`*^9, 3.4740977206746387`*^9}, {3.4740979395693936`*^9, 
   3.4740979429242177`*^9}, {3.4740981395068893`*^9, 
   3.4740981431621456`*^9}, {3.4740982162872944`*^9, 
   3.4740982384091043`*^9}, {3.474098318744621*^9, 3.474098329409957*^9}, {
   3.4740984234151297`*^9, 3.4740984237856627`*^9}, 3.4740984584655294`*^9, {
   3.474098491493021*^9, 3.4740984965202494`*^9}, {3.474098578848632*^9, 
   3.474098601290902*^9}, {3.4740987075937586`*^9, 3.4740987237970576`*^9}, {
   3.4740987692624335`*^9, 3.474098806135454*^9}, {3.4740988709786944`*^9, 
   3.4740988778986444`*^9}, 3.474101788373702*^9, {3.474101860867944*^9, 
   3.4741018633615294`*^9}, {3.47410189857216*^9, 3.4741019509675007`*^9}, {
   3.4741020117949667`*^9, 3.4741020669342527`*^9}, {3.4741021506746655`*^9, 
   3.4741021526975746`*^9}, {3.4741087958980336`*^9, 
   3.4741088257008877`*^9}, {3.474108904163712*^9, 3.4741089644704285`*^9}, {
   3.4741090361735325`*^9, 3.474109110710712*^9}, {3.4741092242139215`*^9, 
   3.4741092256159377`*^9}, {3.474109459121702*^9, 3.4741094764466143`*^9}, 
   3.474110312268467*^9, {3.474115933391245*^9, 3.474115944817675*^9}, {
   3.4741204592691374`*^9, 3.47412050855*^9}, {3.474120566283016*^9, 
   3.4741205755062785`*^9}, {3.474120612189026*^9, 3.4741206201905313`*^9}, {
   3.474120852734914*^9, 3.474120912731184*^9}, {3.474120980047981*^9, 
   3.4741210293388577`*^9}, {3.474121507586544*^9, 3.4741215221775246`*^9}, {
   3.4741216249653263`*^9, 3.4741216252457294`*^9}, {3.474174915930235*^9, 
   3.4741749188644543`*^9}, {3.4741778227199936`*^9, 3.474177828067683*^9}, {
   3.5495285926116323`*^9, 3.5495285968887043`*^9}, {3.549528893782621*^9, 
   3.5495289996741753`*^9}, {3.5495290426734447`*^9, 
   3.5495290615504704`*^9}, {3.549529955537484*^9, 3.549529978691114*^9}, {
   3.549530171185532*^9, 3.5495301934474983`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "\[Prime]",
       MultilineFunction->None], "[", "s", "]"}], "\[Rule]", 
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Beta]"}], " ", 
         SubscriptBox["IQ", 
          RowBox[{"-", "1"}]]}], "+", 
        SubscriptBox["IQ", "0"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Beta]", "\[Prime]",
       MultilineFunction->None], "[", "s", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", " ", 
         SubscriptBox["IQ", 
          RowBox[{"-", "2"}]]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["IQ", 
          RowBox[{"-", "1"}]]}], "+", 
        RowBox[{"3", " ", "\[Beta]", " ", 
         SubscriptBox["IQ", "0"]}], "+", 
        SubscriptBox["IQ", "1"]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.5585234838263807`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["RD", "1"], "=", 
   RowBox[{"RD", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["RD", 
    RowBox[{"-", "2"}]], "=", 
   RowBox[{"RD", "[", 
    RowBox[{"-", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.4741088138238096`*^9, {3.474120498044894*^9, 3.4741204982952547`*^9}, {
   3.47412122533068*^9, 3.4741212261218176`*^9}, {3.47412162790956*^9, 
   3.47412164793836*^9}, {3.4741749250233107`*^9, 3.4741749261749663`*^9}, {
   3.5495286023557043`*^9, 3.5495286044559393`*^9}, {3.549529092222019*^9, 
   3.549529095919306*^9}, {3.549529137535413*^9, 3.5495291556648903`*^9}, {
   3.549530213341367*^9, 3.549530220127614*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "Solve", " ", "the", " ", "linear", " ", "equation", " ", "to", " ", 
    "obtain", " ", "the", " ", "derivative", " ", "of", " ", 
    SubscriptBox["s", 
     RowBox[{"p", " "}]], 
    RowBox[{"(", 
     RowBox[{"Eq", ".", " ", "62"}], ")"}], " ", "and", " ", 
    SubscriptBox["Z", 
     RowBox[{"3", " "}]], 
    RowBox[{"(", 
     RowBox[{"Eq", ".", " ", "61"}], ")"}]}], " ", ";"}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns1I1", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["sp", "\[Prime]",
       MultilineFunction->None], "[", "s", "]"}], ",", 
     SubscriptBox["Z", "3"]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.4741088138238096`*^9, {3.474120498044894*^9, 3.4741204982952547`*^9}, {
   3.47412122533068*^9, 3.4741212261218176`*^9}, {3.47412162790956*^9, 
   3.47412164793836*^9}, {3.4741749250233107`*^9, 3.4741749261749663`*^9}, {
   3.5495286023557043`*^9, 3.5495286044559393`*^9}, {3.549529092222019*^9, 
   3.549529095919306*^9}, {3.549529137535413*^9, 3.5495291556648903`*^9}, {
   3.549530213341367*^9, 3.5495302316845293`*^9}, {3.558523145734314*^9, 
   3.558523175568467*^9}, {3.5585232160401077`*^9, 3.5585233164807367`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["sp", "\[Prime]",
       MultilineFunction->None], "[", "s", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Beta]"}], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "2"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "2"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "5"], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "2"}]]}], "-", 
        RowBox[{"3", " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "4"], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{"3", " ", "\[Beta]", " ", 
         SubscriptBox["RQ", "0"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "5"], " ", 
         SubscriptBox["RQ", "0"]}], "+", 
        SubscriptBox["RQ", "1"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubscriptBox["RQ", "1"]}], "-", 
        RowBox[{
         SuperscriptBox["\[Beta]", "4"], " ", 
         SubscriptBox["RQ", "1"]}]}], 
       RowBox[{"8", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]}]}], ",", 
    RowBox[{
     SubscriptBox["Z", "3"], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Beta]"}], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "2"}]]}], "-", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "2"}]]}], "-", 
        RowBox[{"3", " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "1"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubscriptBox["RQ", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{"\[Beta]", " ", 
         SubscriptBox["RQ", "0"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         SubscriptBox["RQ", "0"]}], "+", 
        SubscriptBox["RQ", "1"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SubscriptBox["RQ", "1"]}]}], 
       RowBox[{"4", " ", "\[Beta]"}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.5585234839207*^9}]
}, Open  ]]
},
WindowSize->{1910, 1159},
WindowMargins->{{0, Automatic}, {Automatic, 6}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 26, 0, 46, "Input"],
Cell[574, 22, 692, 17, 255, "Input"],
Cell[1269, 41, 13997, 367, 583, "Input"],
Cell[CellGroupData[{
Cell[15291, 412, 290, 7, 67, "Input"],
Cell[15584, 421, 204, 3, 45, "Output"]
}, Open  ]],
Cell[15803, 427, 4457, 132, 195, "Input"],
Cell[20263, 561, 3476, 70, 137, "Input"],
Cell[23742, 633, 1778, 24, 46, "Input"],
Cell[25523, 659, 4489, 64, 139, "Input"],
Cell[30015, 725, 6904, 134, 380, "Input"],
Cell[36922, 861, 6639, 119, 227, "Input"],
Cell[43564, 982, 300, 7, 67, "Input"],
Cell[43867, 991, 4002, 56, 49, "Input"],
Cell[47872, 1049, 4228, 64, 77, "Input"],
Cell[52103, 1115, 470, 11, 53, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[52598, 1130, 4354, 66, 46, "Input"],
Cell[56955, 1198, 1171, 37, 61, "Output"]
}, Open  ]],
Cell[58141, 1238, 731, 17, 77, "Input"],
Cell[CellGroupData[{
Cell[58897, 1259, 1278, 30, 83, "Input"],
Cell[60178, 1291, 2526, 76, 70, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/3_PN1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    108428,       2463]
NotebookOptionsPosition[    106577,       2403]
NotebookOutlinePosition[    107013,       2420]
CellTagsIndexPosition[    106970,       2417]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{
     "Analysis", " ", "of", " ", "the", " ", "leading", " ", "post", " ", 
      "newtonian", " ", "order"}], "Section"], ";"}], 
   StyleBox["\[IndentingNewLine]", "Section"], 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "code", " ", "derives", " ", "the", " ", 
      "orbital", " ", "differential", " ", "equations", " ", "starting", " ", 
      "from", " ", "the", " ", "perturbed", " ", "Kepler"}], " ", ";", 
     RowBox[{
     "equation", " ", "of", " ", "motion", " ", "which", " ", "is", " ", 
      "given", " ", "in", " ", "a", " ", "quaternionic", " ", 
      "representation", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"57", "-", "63"}], ")"}], ".", " ", "The"}], " ", "code", " ",
       "is", " ", "partially", " ", "based", " ", "on", " ", "the", " ", 
      "papers", " ", "of", " ", 
      RowBox[{
      "J", ".", "Vrbik", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "THE"}], " ", "EXAMINED", " ", "PERTURBATIVE", " ", "FORCES"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"K", "=", 
      RowBox[{
       RowBox[{"1", " ", "Leading", " ", "post"}], "-", 
       RowBox[{"newtonian", " ", "order"}]}]}], ";"}], "\n", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.481382446798874*^9, 3.4813824589463406`*^9}, {
   3.4813824975017805`*^9, 3.481382787659006*^9}, {3.481382824922589*^9, 
   3.4813828465336637`*^9}, {3.5269931977511673`*^9, 3.526993949792005*^9}, {
   3.526994030425274*^9, 3.526994409345808*^9}, {3.526994444297907*^9, 
   3.526994495041626*^9}, {3.526999173316002*^9, 3.5269991741130123`*^9}, {
   3.5303507534050922`*^9, 3.53035076228454*^9}, 3.5490027718707113`*^9, {
   3.549530764520794*^9, 3.549530872671566*^9}, {3.549530975175644*^9, 
   3.549530986537284*^9}, {3.558523696448987*^9, 3.55852371668788*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]", "Subtitle"], 
  RowBox[{
   StyleBox[
    RowBox[{
    "Derivation", " ", "of", " ", "the", " ", "differential", " ", 
     "equations", " ", "for", " ", "the", " ", "orbital", " ", "elements"}], 
    "Section"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Here", " ", "we", " ", "derive", " ", "the", " ", "differential", " ", 
       "equations", " ", "of", " ", "motion", " ", "for", " ", "the", " ", 
       "orbital", " ", "elements", " ", "from", " ", "the", " ", 
       "quaternions", " ", "equation", " ", "of", " ", "Kepler", " ", 
       RowBox[{
       "motion", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "Suppose"}], " ", "that", " ", "we", " ", "have", " ", 
       RowBox[{"quaternion", " ", ":", " ", 
        RowBox[{
         RowBox[{"a", "*", "1"}], "+", 
         RowBox[{"b", "*", "i"}], "+", 
         RowBox[{"c", "*", "j"}], "+", 
         RowBox[{"d", "*", 
          RowBox[{"k", ".", "  ", "The"}], " ", "representation", " ", "of", 
          " ", "quaternions", " ", "in", " ", "the", " ", "program", " ", 
          "is", " ", "given", " ", "by", " ", "pairs"}]}]}]}], ";", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"of", " ", "complex", " ", "numbers", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "a", " ", "List", " ", "with", " ", "two", " ", "complex", " ", 
          "elements"}], ")"}], ".", " ", "The"}], " ", "first", " ", 
       "complex", " ", "element", " ", "of", " ", "the", " ", "list", " ", 
       "is", " ", "the", " ", "1"}]}], ",", 
     RowBox[{
      RowBox[{"i", " ", "part"}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{"of", " ", "the", " ", "quaternion"}]}], ",", " ", 
     RowBox[{
     "while", " ", "the", " ", "second", " ", "element", " ", "is", " ", 
      "the", " ", "j"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", " ", 
        RowBox[{"part", ".", " ", "A"}], " ", "list", " ", 
        RowBox[{"{", 
         RowBox[{"A", ",", "B"}], "}"}], " ", "represents", " ", "the", " ", 
        "quaternion", " ", "A"}], "+", 
       RowBox[{"k", "*", 
        RowBox[{"B", "."}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "multiplication", " ", "of", " ", "quaternions", " ", 
       "will", " ", "be", " ", "defined", " ", "following", " ", "the", " ", 
       "above", " ", 
       RowBox[{"represenation", ".", " ", "In"}], " ", "this", " ", 
       "representation", " ", "and", " ", "definitions", " ", "we", " ", 
       "follow", " ", 
       RowBox[{"J", ".", "Vrbik", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "following", " ", "operations", " ", "have", " ", "to", " ", 
     "be", " ", "redefined", " ", "for", " ", 
     RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", 
     RowBox[{"NonCommutativeMultiply", ",", "Re", ",", "Im"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "complex", " ", "conjugation", " ", "using",
      " ", "the", " ", "star", " ", "operator", " ", "for", " ", "complex", 
     " ", "numbers", " ", "and", " ", "for", " ", "the", " ", "purely", " ", 
     "complex", " ", "q", " ", "and", " ", "z", " ", "auxiliary", " ", 
     RowBox[{"variables", ".", " ", "See"}], " ", "the", " ", "paper", " ", 
     "for", " ", "detailed", " ", 
     RowBox[{"explanation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["a_", "*"], ":=", 
    RowBox[{"a", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Complex", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
        RowBox[{"Complex", "[", 
         RowBox[{"x", ",", 
          RowBox[{"-", "y"}]}], "]"}]}], ",", 
       RowBox[{"z", "\[Rule]", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{"q", "\[Rule]", 
        FractionBox["1", "q"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "complex", " ", "conjugation", " ", "of", " ", "the", " ", 
     "quaternion", " ", "given", " ", "by", " ", "a", " ", "pair", " ", "of", 
     " ", "complex", " ", 
     RowBox[{"number", ".", " ", "From"}], " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    OverscriptBox[
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "_"], ":=", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["a", "*"], ",", 
      RowBox[{"-", "b"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "real", " ", "and", " ", "imaginary", " ", 
     RowBox[{"parts", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re", "[", "a_", "]"}], ":=", 
    FractionBox[
     RowBox[{"a", "+", 
      SuperscriptBox["a", "*"]}], "2"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Im", "[", "a_", "]"}], ":=", 
    FractionBox[
     RowBox[{"a", "-", 
      SuperscriptBox["a", "*"]}], 
     RowBox[{"2", "I"}]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "quaternion", " ", 
     "multiplication", " ", "on", " ", "the", " ", "list", " ", "with", " ", 
     "two", " ", "complex", " ", 
     RowBox[{"numbers", ".", " ", "From"}], " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "**", 
     RowBox[{"{", 
      RowBox[{"c_", ",", "d_"}], "}"}]}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"a", "*", " ", "c"}], "]"}], "-", 
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", "*", 
         SuperscriptBox["b", "*"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", "*", 
         SuperscriptBox["a", "*"]}], "]"}], "+", 
       RowBox[{"Tidy", "[", 
        RowBox[{"b", "*", " ", "c"}], "]"}]}]}], "}"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Frequently", " ", "used", " ", "method", " ", "for", " ", "expansion", 
     " ", "in", " ", "\[Epsilon]", " ", "and", " ", 
     RowBox[{"simplification", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tidy", "[", "a_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"a", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Exp", "[", "_", "]"}], ",", 
        RowBox[{"Log", "[", "_", "]"}], ",", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, 
   3.4821383042878723`*^9, 3.4821383349319363`*^9, {3.5269866315120287`*^9, 
   3.526986631616503*^9}, {3.526987843977973*^9, 3.526987844055277*^9}, {
   3.526988261450261*^9, 3.526988261662683*^9}, {3.526988295492456*^9, 
   3.5269882959564447`*^9}, {3.526989055541319*^9, 3.526989055683016*^9}, {
   3.526994506828452*^9, 3.526995367239058*^9}, {3.5269954099889593`*^9, 
   3.526995683227672*^9}, {3.549530882136602*^9, 3.5495308822487717`*^9}}],

Cell[BoxData[
 RowBox[{"Derivation", " ", "differential", " ", "elements", " ", "equations",
   " ", "for", " ", "of", " ", "orbital", " ", 
  SuperscriptBox["the", "2"]}]], "Output",
 CellChangeTimes->{
  3.549531127359771*^9, 3.549533443446557*^9, 3.54954153523734*^9, {
   3.558523899033629*^9, 3.558523934009924*^9}, 3.5585239903279552`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "differential", " ", "equations", " ", "for", " ", "the", " ",
      "orbital", " ", "elements", " ", "are", " ", "derived", " ", "from", 
     " ", "the", " ", "residues", " ", "of", " ", "the", " ", "poles", " ", 
     "of", " ", "a", " ", "Laurent"}], "-", 
    RowBox[{
    "series", " ", "which", " ", "is", " ", "calculated", " ", "from", " ", 
     "the", " ", "quaternionic", " ", "equation", " ", "of", " ", 
     RowBox[{"motion", ".", " ", "The"}], " ", "poles", " ", "can", " ", "be",
      " ", "at", " ", "the", " ", "place", " ", "0", " ", "and", " ", 
     RowBox[{"\[Beta]", ".", " ", "The"}], " ", "OI", " ", 
     "\[IndentingNewLine]", "function", " ", "below", " ", "gives", " ", 
     "this", " ", 
     RowBox[{"residues", "."}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"OI", "[", 
     RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Together", "[", "a", "]"}], ",", "z"}], "]"}]}], ",", 
        RowBox[{"Z", "=", "z"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"A", ",", 
           RowBox[{"{", 
            RowBox[{"Z", ",", 
             RowBox[{"-", "\[Beta]"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Z", "+", "\[Beta]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"A", ",", 
           RowBox[{"{", 
            RowBox[{"Z", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "Z", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Representation", " ", "of", " ", "rotations", " ", "with", " ", 
     RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox["I", "2"], "\[Psi]"}], "]"}], ",", "0"}], "}"}], 
         ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Theta]", "2"], "]"}], ",", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Theta]", "2"], "]"}]}], "}"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox["I", "2"], "\[Phi]"}], "]"}], ",", "0"}], "}"}], 
         ")"}]}], ")"}], "//", "TrigToExp"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "definition", " ", "below", " ", "gives", " ", "the", " ", 
       "derivative", " ", "of", " ", "\"\<x\>\"", " ", "with", " ", "respect",
        " ", "to", " ", "\"\<s\>\"", " ", "according", " ", "to", " ", "the", 
       " ", "chain", " ", "rule"}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{
      "where", " ", "\"\<x\>\"", " ", "depend", " ", "on", " ", "\"\<s\>\"", 
       " ", "indirectly", " ", "through", " ", "the", " ", "\"\<q\>\"", " ", 
       "and", " ", "\"\<z\>\"", " ", "auxiliary", " ", "variables", " ", 
       "and", " ", "the", " ", "orbital", " ", "elements", " ", "a"}]}], ",", 
     "\[Beta]", ",", "sp", ",", "\[Theta]", ",", 
     RowBox[{"\[Psi]", " ", "es", " ", 
      RowBox[{
      "\[Phi]", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}], 
      " ", "derivative", " ", "of", " ", "a"}], ",", "\[Beta]", ",", "sp", 
     ",", "\[Theta]", ",", 
     RowBox[{
     "\[Psi]", " ", "es", " ", "\[Phi]", " ", "is", " ", "zero", " ", "at", 
      " ", "zeroth", " ", "order", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"no", " ", "perturbation"}], ")"}], ".", " ", "The"}], " ", 
      "Da"}], ",", " ", "D\[Beta]", ",", " ", 
     RowBox[{
     "differential", " ", "equations", " ", "will", " ", "be", 
      "\[IndentingNewLine]", "calculated", " ", 
      RowBox[{"subsequently", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x_", "'"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "Dsp"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "*", 
          RowBox[{
           SubscriptBox["\[PartialD]", "q"], "x"}]}], "+", 
         RowBox[{"2", "z", "*", 
          RowBox[{
           SubscriptBox["\[PartialD]", "z"], "x"}]}]}], ")"}]}], "+", 
      RowBox[{"Da", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], "x"}]}], "+", 
      RowBox[{"D\[Beta]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Beta]"], "x"}]}], "+", 
      RowBox[{"D\[Psi]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Psi]"], "x"}]}], "+", 
      RowBox[{"D\[Theta]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Theta]"], "x"}]}]}], "//", "Tidy"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Da", ",", "D\[Beta]", ",", "aux", ",", "Dsp", ",", "Z1", ",", "Z2", 
       ",", "Z3", ",", "b", ",", "QD", ",", "S"}], "}"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, {
   3.4821383042878723`*^9, 3.4821383089746113`*^9}, {3.526995692935714*^9, 
   3.526995987505466*^9}, {3.526996179182569*^9, 3.526996829706194*^9}, {
   3.549530948199682*^9, 3.549530959205289*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "G"}], "=", 
    RowBox[{"c", "=", 
     RowBox[{
     "1", " ", "unit", " ", "system", " ", "the", " ", "\[Mu]V", " ", 
      "parameter", " ", "is", " ", "simplified", " ", "to", " ", 
      RowBox[{"m", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Mu]V", "=", "m"}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, {
   3.4821383042878723`*^9, 3.4821383089746113`*^9}, {3.526996844723319*^9, 
   3.526997015849188*^9}, {3.5269991905542917`*^9, 3.52699919338387*^9}, {
   3.549530914245082*^9, 3.549530942364176*^9}}],

Cell[BoxData["m"], "Output",
 CellChangeTimes->{
  3.549531127431233*^9, 3.549533443492442*^9, 3.5495415353457193`*^9, {
   3.558523899087595*^9, 3.558523934033421*^9}, 3.5585239903955603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "angular", " ", "velocity", " ", "vector", " ", "in", " ", 
     "Kepler", " ", "frame"}], ",", " ", 
    RowBox[{"from", " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", "*", " ", "Z3"}], ",", 
       RowBox[{"Z1", "+", 
        RowBox[{"I", "*", "Z2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "ansatz", " ", "in", " ", "Kepler"}], "-", 
     RowBox[{"frame", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{
      RowBox[{
       SqrtBox[
        FractionBox["a", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "q"}], "+", 
         RowBox[{"\[Beta]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], 
          SuperscriptBox["q", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "*", " ", "QD"}], ",", 
           RowBox[{
            RowBox[{
             FractionBox["q", 
              RowBox[{"1", "+", 
               RowBox[{"\[Beta]", "*", "z"}]}]], "*", "I", "*", "b"}], "+", 
            RowBox[{
             FractionBox["q", 
              RowBox[{"1", "+", 
               RowBox[{"\[Beta]", "*", "z"}]}]], "*", "I", "*", "S"}]}]}], 
          "}"}]}], ")"}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Separation", " ", "vector", " ", "and", " ", "absolute", " ", "value", 
     " ", "of", " ", "the", " ", 
     RowBox[{"separation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{
      RowBox[{
       OverscriptBox["U", "_"], "**", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], "/.", 
      RowBox[{"q", "\[Rule]", 
       SqrtBox["z"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmag", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["U", "_"], "**", "U"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"q", "\[Rule]", 
       SqrtBox["z"]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "derivative", " ", "of", " ", "the", " ", "ansatz", " ", 
     "with", " ", "respect", " ", "to", " ", 
     RowBox[{"s", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DU", "=", 
     RowBox[{"U", "'"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     RowBox[{"2", " ", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           OverscriptBox["U", "_"], "**", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "**", "DU"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "**", "Z"}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "2"]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, 3.4821383160948496`*^9, {
   3.526997024711885*^9, 3.52699717688556*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Scalar", " ", "and", " ", "vectorial", " ", "product", " ", "with", " ", 
    RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Scalar", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "**", "y"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{"y", "**", "x"}], ")"}]}], ")"}], "2"], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"Vector", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "**", "y"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"y", "**", "x"}], ")"}]}], ")"}], "2"]}], "//", "Tidy"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Auxiliary", " ", "quantity", " ", "for", " ", "the", " ", "K"}],
      "=", 
     RowBox[{"1", " ", 
      RowBox[{"case", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruo", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["r", "rmag"], "**", "uo"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Tidy"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "list", " ", "of", " ", "forces"}], ",", " ", 
     RowBox[{
     "where", " ", "the", " ", "K", " ", "variable", " ", "indexes", " ", 
      "the", " ", "Kth", " ", 
      RowBox[{"element", ".", " ", "Now"}], " ", "it", " ", "containts", " ", 
      "only", " ", "the", " ", "PN1", " ", "force", " ", "from", " ", "our", 
      " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "73", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flista", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["m", 
           SuperscriptBox["rmag", "5"]]}], 
         FractionBox["\[Mu]V", 
          RowBox[{"4", "a"}]], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "\[Eta]"}]}], ")"}], 
         RowBox[{"Scalar", "[", 
          RowBox[{
           RowBox[{"r", "'"}], ",", 
           RowBox[{"r", "'"}]}], "]"}], "r"}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Eta]"}], ")"}], 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["rmag", "4"]], "r"}], "+", 
        RowBox[{
         FractionBox["3", "2"], 
         FractionBox["\[Mu]V", 
          RowBox[{"4", "a"}]], 
         FractionBox["m", 
          SuperscriptBox["rmag", "5"]], "\[Eta]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rmag", "'"}], ")"}], "2"], "r"}], "+", 
        RowBox[{"2", 
         FractionBox["\[Mu]V", 
          RowBox[{"4", "a"}]], 
         FractionBox["m", 
          SuperscriptBox["rmag", "4"]], 
         RowBox[{"(", 
          RowBox[{"2", "-", "\[Eta]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"rmag", "'"}], ")"}], 
         RowBox[{"r", "'"}]}]}], ","}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "f", " ", "contains", " ", "the", " ", "actual", " ", 
      "choice"}], ",", " ", 
     RowBox[{"the", " ", "Kth", " ", "formula", " ", "for", " ", "the", " ", 
      RowBox[{"pert", ".", " ", "force", "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{"flista", "[", 
       RowBox[{"[", "K", "]"}], "]"}], "//", "Tidy"}]}], " ", 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, {3.4821383160948496`*^9, 
   3.4821383260291348`*^9}, {3.526997185010727*^9, 3.5269972929616632`*^9}, {
   3.526999200475314*^9, 3.526999207540511*^9}, 3.549002849541379*^9, {
   3.549531003861971*^9, 3.5495310051840353`*^9}, {3.558523766604616*^9, 
   3.5585238034139967`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "perturbed", " ", "Kepler", " ", "equation", " ", "of", " ", 
    RowBox[{"motion", ".", " ", "From"}], " ", 
    RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"DU", "'"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"DU", "**", "Z"}]}], "+", 
       RowBox[{"U", "**", 
        RowBox[{"Z", "'"}]}], "+", 
       RowBox[{"U", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Z", "**", "Z"}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "2"]}]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"DU", "+", 
                FractionBox[
                 RowBox[{"U", "**", "Z"}], "2"]}], ")"}], "**", 
              OverscriptBox[
               RowBox[{"DU", "+", 
                FractionBox[
                 RowBox[{"U", "**", "Z"}], "2"]}], "_"]}], ")"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "-", 
          RowBox[{"4", "a"}]}], ")"}], 
        FractionBox["U", "rmag"]}]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], "**", 
         RowBox[{"(", 
          RowBox[{"DU", "+", 
           FractionBox[
            RowBox[{"U", "**", "Z"}], "2"]}], ")"}]}], 
        FractionBox["\[CapitalGamma]", "rmag"]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["\[CapitalGamma]", "rmag"], ")"}], "'"}], ")"}]}]}], "//",
       "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"DU", "+", 
          FractionBox[
           RowBox[{"U", "**", "Z"}], "2"], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], " ", 
           FractionBox["\[CapitalGamma]", "rmag"]}]}], ")"}], 
        FractionBox["Da", "a"]}], "+", 
       RowBox[{"4", 
        FractionBox["a", "\[Mu]V"], "*", 
        RowBox[{"U", "**", "r", "**", "f"}]}]}], "//", "Tidy"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, {3.4821383160948496`*^9, 
   3.4821383260291348`*^9}, {3.526997298576548*^9, 3.5269973247686234`*^9}, 
   3.526999210009314*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Two", " ", "complex", " ", "auxiliary", " ", "quantity", " ", "from", " ", 
    RowBox[{"F", ".", " ", "From"}], " ", 
    RowBox[{"J", ".", "Vrbik", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           OverscriptBox["U", "_"], "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"F", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], 
         RowBox[{"2", "*", "rmag", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Beta]", "*", " ", "z"}]}], ")"}]}]]}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          OverscriptBox["U", "_"], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "rmag"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "**", "F"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}], "//", "Tidy"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, 3.475911654237549*^9, {
   3.475912500334176*^9, 3.4759125017962785`*^9}, {3.4759142841391616`*^9, 
   3.4759142920605516`*^9}, {3.475914600734403*^9, 3.475914606763072*^9}, 
   3.475943203428725*^9, {3.475945621335504*^9, 3.47594568032032*^9}, {
   3.4759458246678815`*^9, 3.4759458705538626`*^9}, {3.475946137107147*^9, 
   3.475946170044509*^9}, {3.4759462059461327`*^9, 3.475946219745976*^9}, {
   3.475946312008643*^9, 3.47594638116809*^9}, {3.4759464458410845`*^9, 
   3.475946581566248*^9}, {3.475946616476446*^9, 3.4759467342457905`*^9}, {
   3.4759467953636737`*^9, 3.475946865264186*^9}, 3.4759475478356752`*^9, {
   3.475947645606262*^9, 3.4759477118815613`*^9}, {3.4759477554442015`*^9, 
   3.475947759189587*^9}, {3.4759478925713806`*^9, 3.475947928152544*^9}, {
   3.4759480016582403`*^9, 3.4759480061847486`*^9}, {3.4759480772869887`*^9, 
   3.4759480775173197`*^9}, {3.475948126938384*^9, 3.475948128310357*^9}, 
   3.475948815157995*^9, 3.475949126756051*^9, 3.476005028269208*^9, 
   3.4760931526320353`*^9, 3.476095028950048*^9, 3.4813731050661216`*^9, {
   3.481373142349733*^9, 3.4813731486087327`*^9}, {3.526997331235743*^9, 
   3.526997349359487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Writing", " ", "out", " ", "the", " ", "variables"}], ",", " ", 
    RowBox[{"just", " ", "for", " ", 
     RowBox[{"test", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "f", "\[IndentingNewLine]", "Q", "\[IndentingNewLine]", "W", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.47772260765244*^9, {3.4777229012846622`*^9, 3.4777229204422092`*^9}, {
   3.481373174876504*^9, 3.481373246259147*^9}, 3.48137371846815*^9, {
   3.526997356968769*^9, 3.5269973726129007`*^9}, 3.526999214393715*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["z", "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "z", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Eta]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"32", "+", 
             RowBox[{"6", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Beta]"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"z", " ", "\[Beta]"}]}], ")"}], "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5495311278274117`*^9, 3.549533443883707*^9, 3.5495415358533773`*^9, {
   3.558523899509233*^9, 3.558523934125799*^9}, 3.558523990511997*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["z", "3"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", "\[Eta]"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "z", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Eta]"}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"6", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Beta]"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", "\[Beta]"}]}], ")"}], "4"]}]]], "Output",
 CellChangeTimes->{
  3.5495311278274117`*^9, 3.549533443883707*^9, 3.5495415358533773`*^9, {
   3.558523899509233*^9, 3.558523934125799*^9}, 3.558523990516758*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5495311278274117`*^9, 3.549533443883707*^9, 3.5495415358533773`*^9, {
   3.558523899509233*^9, 3.558523934125799*^9}, 3.558523990519291*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "derivation", " ", "of", " ", "the", " ", "differential", " ", 
    "equations", " ", "for", " ", "the", " ", "orbital", " ", 
    RowBox[{"elements", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Da", "=", 
     RowBox[{
      RowBox[{"Da", "+", 
       RowBox[{"2", "a", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]", "*", "z"}]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Modified", " ", 
     RowBox[{"excentricity", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"D\[Beta]", "=", 
     RowBox[{
      RowBox[{"D\[Beta]", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], "4"], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", "*", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"3", "*", "z"}], "+", 
              RowBox[{"3", "\[Beta]"}], "+", 
              FractionBox["1", "z"]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Angular", " ", "velocity", " ", 
     RowBox[{"variables", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z1", "=", 
     RowBox[{
      RowBox[{"Z1", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Beta]", "2"]}], 
               RowBox[{"2", "z"}]], "+", "\[Beta]"}], ")"}], 
            FractionBox["W", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z2", "=", 
     RowBox[{
      RowBox[{"Z2", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           FractionBox["W", 
            SuperscriptBox["z", "2"]], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z3", "=", 
     RowBox[{
      RowBox[{"Z3", "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", "\[Beta]"}]], 
        RowBox[{"Re", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "z"}], "+", 
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Beta]", "2"]}], "z"]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Auxiliary", " ", "variable", " ", "for", " ", "Sp"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aux", "=", 
     RowBox[{"aux", "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
       RowBox[{"Re", "[", 
        RowBox[{"OI", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"2", "+", 
                SuperscriptBox["\[Beta]", "2"]}], "z"], "\[Beta]"}], "+", "1",
              "+", 
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"3", 
              SuperscriptBox["\[Beta]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "\[Beta]", "*", 
              "z"}], "-", 
             RowBox[{
              SuperscriptBox["\[Beta]", "4"], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], 
           FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dsp", "=", 
     RowBox[{
      RowBox[{"aux", "+", 
       FractionBox["Z3", "2"]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.475911764516122*^9, 3.475911765908123*^9}, 
   3.4759123033308992`*^9, 3.4759124749877295`*^9, 3.476095115814954*^9, {
   3.4813733242012224`*^9, 3.481373668165819*^9}, {3.4813737112077103`*^9, 
   3.481373714652664*^9}, {3.526997379809533*^9, 3.5269974614261513`*^9}, {
   3.526999219124323*^9, 3.5269992242796383`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G4", "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "n"], 
      RowBox[{
       SuperscriptBox["n", "2"], "-", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{"A", " ", "b", " ", "parameter", " ", "meghatarozasa"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "v"}], "+", 
              RowBox[{"2", 
               SuperscriptBox["\[Beta]", "2"], 
               SuperscriptBox["v", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], ")"}], 
            FractionBox[
             RowBox[{"W", "/.", 
              RowBox[{"z", "\[Rule]", 
               SuperscriptBox["v", 
                RowBox[{"-", "1"}]]}]}], "v"]}], ",", "v"}], "]"}], "]"}]}], "//",
        "Tidy"}], "//", "ExpToTrig"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"auxiliary", " ", 
    RowBox[{"function", ".", " ", "J", ".", "Vrbik"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"i_", ",", "j_"}]], "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "n"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "j"}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.475911764516122*^9, 3.475911765908123*^9}, 
   3.4759123033308992`*^9, 3.4759137329465857`*^9, 3.47591407119296*^9, {
   3.475914485408573*^9, 3.4759144876517982`*^9}, {3.476002475348288*^9, 
   3.4760024779620466`*^9}, 3.476095145998355*^9, {3.476095359295061*^9, 
   3.4760953617986608`*^9}, {3.481373609431363*^9, 3.481373641577587*^9}, {
   3.4813736799527683`*^9, 3.481373708463765*^9}, {3.526997467676992*^9, 
   3.526997477127067*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Calculation", " ", "of", " ", "paramater", " ", 
    RowBox[{"D", ".", " ", "J", ".", "Vrbik", "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
                  RowBox[{"\[Beta]", 
                   RowBox[{"(", 
                    RowBox[{"v", "+", 
                    FractionBox["1", "v"]}], ")"}]}]}], ")"}]}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "v"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "v"}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Q", "/.", 
               RowBox[{"z", "\[Rule]", 
                SuperscriptBox["v", 
                 RowBox[{"-", "1"}]]}]}], ")"}], "v"]}], ",", "v"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
                  RowBox[{"\[Beta]", 
                   RowBox[{"(", 
                    RowBox[{"u", "+", 
                    FractionBox["1", "u"]}], ")"}]}]}], ")"}]}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "u"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", 
                 FractionBox["1", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                FractionBox["u", "z"], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"Q", "/.", 
              RowBox[{"z", "\[Rule]", "u"}]}], "z"]}], ",", "u"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";", 
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]", "*", "v"}]}], ")"}], "2"], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "v"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{"\[Beta]", "*", "v", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "v"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Q", "*"], "/.", 
               RowBox[{"z", "\[Rule]", 
                SuperscriptBox["v", 
                 RowBox[{"-", "1"}]]}]}], ")"}], "v"]}], ",", "v"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["\[Beta]", "u"]}], ")"}], "2"], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{
               FractionBox["\[Beta]", "u"], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                FractionBox["u", "z"], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{
              SuperscriptBox["Q", "*"], "/.", 
              RowBox[{"z", "\[Rule]", "u"}]}], "z"]}], ",", "u"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Calculation", " ", "of", " ", "parameter", " ", 
     RowBox[{"S", ".", " ", "J", ".", "Vrbik", "."}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.4759137653631983`*^9, 3.475913768307432*^9}, {
   3.475913889000981*^9, 3.475913938071541*^9}, 3.4759147285281615`*^9, {
   3.475914819048323*^9, 3.475914863782648*^9}, 3.4759149203239503`*^9, 
   3.4759149515889072`*^9, {3.475943553582221*^9, 3.4759435546036897`*^9}, 
   3.4759446778588514`*^9, {3.4759447144114113`*^9, 3.4759447504131794`*^9}, 
   3.4759447818183374`*^9, 3.475945315495728*^9, {3.475950820131005*^9, 
   3.4759508224042735`*^9}, {3.4759585521677823`*^9, 
   3.4759585538902593`*^9}, {3.47595975994448*^9, 3.475959807392707*^9}, {
   3.4759599484255023`*^9, 3.475959956897685*^9}, {3.4759600384850016`*^9, 
   3.475960047828437*^9}, {3.4759606341915855`*^9, 3.4759606436251507`*^9}, {
   3.475960927683606*^9, 3.4759609293860545`*^9}, {3.4759619324083295`*^9, 
   3.475961934671584*^9}, {3.475962008107179*^9, 3.4759620217267632`*^9}, {
   3.475962059030403*^9, 3.4759620597614546`*^9}, {3.4759621855022607`*^9, 
   3.475962186703989*^9}, {3.47596462510023*^9, 3.47596466950408*^9}, 
   3.4760951626823454`*^9, {3.481373688134533*^9, 3.481373786836459*^9}, {
   3.526997486845518*^9, 3.526997519997446*^9}, {3.526999229075251*^9, 
   3.526999236767956*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"Element", "[", 
    RowBox[{"\[Beta]", ",", "Reals"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{"S", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", "I"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"OI", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             RowBox[{"(", 
              RowBox[{"z", "+", "v"}], ")"}], 
             RowBox[{
              SubscriptBox["G", 
               RowBox[{"1", ",", "0"}]], "[", 
              RowBox[{"z", "*", "v"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["\[Beta]", "2"], "z", "*", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], 
             RowBox[{"G4", "[", 
              RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
          FractionBox[
           RowBox[{"W", "/.", 
            RowBox[{"z", "\[Rule]", 
             SuperscriptBox["v", 
              RowBox[{"-", "1"}]]}]}], "v"]}], ",", "v"}], "]"}], "]"}]}]}], "//",
     "Tidy"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, 3.4759137653631983`*^9, 3.475914075128619*^9, {
   3.4759144674026814`*^9, 3.475914468814712*^9}, 3.4759155951743374`*^9, {
   3.4759157181611843`*^9, 3.4759157202942514`*^9}, {3.4760019566023684`*^9, 
   3.4760019932150145`*^9}, {3.4760028707768865`*^9, 
   3.4760029445129137`*^9}, {3.4760029783816147`*^9, 
   3.4760031031109667`*^9}, {3.4760035370849905`*^9, 
   3.4760035419219456`*^9}, {3.4760037150408783`*^9, 
   3.4760037661143184`*^9}, {3.4760038052906513`*^9, 
   3.4760038097570734`*^9}, {3.476003842564248*^9, 3.476003845638669*^9}, {
   3.4760041902742305`*^9, 3.4760041960325108`*^9}, {3.4760066209093122`*^9, 
   3.476006671752421*^9}, {3.4760070915460544`*^9, 3.4760071077693825`*^9}, {
   3.4760074489099183`*^9, 3.47600744971107*^9}, {3.476007568291581*^9, 
   3.476007649518379*^9}, {3.4760079467257423`*^9, 3.4760079790422115`*^9}, {
   3.4760080434648466`*^9, 3.476008053349059*^9}, {3.476008254147794*^9, 
   3.4760082914714622`*^9}, {3.476008360911312*^9, 3.4760084397146254`*^9}, {
   3.476008517005765*^9, 3.476008518387752*^9}, {3.476008969456357*^9, 
   3.476008980101664*^9}, {3.4760093929853616`*^9, 3.4760093969110065`*^9}, {
   3.476009530473059*^9, 3.476009561848174*^9}, {3.476009592261907*^9, 
   3.476009593713995*^9}, {3.4760096331306734`*^9, 3.476009702119875*^9}, {
   3.4760097643493567`*^9, 3.4760098040364237`*^9}, {3.4760099926476336`*^9, 
   3.476010055728339*^9}, {3.4760100872736993`*^9, 3.476010118258253*^9}, {
   3.476013031747645*^9, 3.476013046969533*^9}, {3.4760131551450815`*^9, 
   3.476013205928104*^9}, 3.4760952255727777`*^9, {3.477739635186832*^9, 
   3.477739669105605*^9}, 3.481373790541787*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Transformation", " ", "of", " ", "the", " ", "angular", " ", "orbital", 
    " ", "elements", " ", "from", " ", "the", " ", "co"}], "-", 
   RowBox[{"moving", " ", "Kepler"}], "-", 
   RowBox[{"frame", " ", "to", " ", "the", " ", "inertial", " ", 
    RowBox[{"frame", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4813738058538046`*^9, 3.4813738529314995`*^9}, {
  3.526997527848794*^9, 3.526997609637712*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D\[Phi]", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Z1", " ", "*", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"Z2", "*", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Z1", " ", "*", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
      RowBox[{"Z2", "*", " ", 
       RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Psi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Z3", "-", 
      RowBox[{"D\[Phi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Output", " ", "of", " ", "the", " ", "results"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.4759083734099503`*^9, 3.475908375382787*^9}, {
   3.475908584453416*^9, 3.475908762709736*^9}, {3.4759112858478303`*^9, 
   3.475911296893714*^9}, {3.4759136571876497`*^9, 3.4759136612434816`*^9}, 
   3.47591608358664*^9, 3.4760924190972643`*^9, 3.4760940370437565`*^9, {
   3.4813738586897793`*^9, 3.48137389581316*^9}, {3.5269976147054*^9, 
   3.5269976216853743`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"The", " ", "results", " ", "in", " ", "our", " ", "paper"}], ",", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "78", ")"}]}], " ", "and", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "79", ")"}]}]}], ";"}]}], "Subtitle"]], "Input",
 Evaluatable->False],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<a'=\>\"", ",", "Da"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]'=\>\"", ",", "D\[Beta]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z1=\>\"", ",", "Z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z2=\>\"", ",", "Z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z3=\>\"", ",", "Z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<sp'=\>\"", ",", "Dsp"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<b=\>\"", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]'=\>\"", ",", "D\[Phi]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Theta]'=\>\"", ",", "D\[Theta]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Psi]'=\>\"", ",", "D\[Psi]"}], "}"}]}], "}"}], "//", 
    "ExpToTrig"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.4759418930144415`*^9, 3.475941977596064*^9}, {
  3.4761125770256577`*^9, 3.4761125817524543`*^9}, {3.47611267797081*^9, 
  3.4761128715191183`*^9}, {3.4761129267385197`*^9, 3.4761129270489664`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a'=\"\>", "0"},
    {"\<\"\[Beta]'=\"\>", "0"},
    {"\<\"Z1=\"\>", "0"},
    {"\<\"Z2=\"\>", "0"},
    {"\<\"Z3=\"\>", 
     FractionBox[
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}]]},
    {"\<\"sp'=\"\>", 
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "\[Eta]", "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"8", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]},
    {"\<\"b=\"\>", "0"},
    {"\<\"\[Phi]'=\"\>", "0"},
    {"\<\"\[Theta]'=\"\>", "0"},
    {"\<\"\[Psi]'=\"\>", 
     FractionBox[
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5495311295794888`*^9, 3.549533445354574*^9, 3.549541537129806*^9, {
   3.5585239014879932`*^9, 3.558523934536296*^9}, 3.558523990873578*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"The", " ", "result", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".1"}], ")"}]}], " ", "from", " ", "our", " ", "paper"}], 
   ";"}], "Subtitle"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.5585239676430883`*^9, 3.558523977994385*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Parameter", " ", "D"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<D=\>\"", ",", "QD"}], "}"}], "//", "ExpToTrig"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4761111565330896`*^9, 3.4761111593271074`*^9}, {
   3.4761128987582865`*^9, 3.476112949851755*^9}, {3.476113009727853*^9, 
   3.4761130099982414`*^9}, {3.4813738995585456`*^9, 3.481373910314011*^9}, {
   3.481440331762499*^9, 3.4814403382818737`*^9}, {3.526987064056616*^9, 
   3.526987072512247*^9}, {3.526987208498295*^9, 3.526987223741679*^9}, {
   3.526987289137899*^9, 3.526987290695812*^9}, {3.526988247606686*^9, 
   3.526988275836027*^9}, {3.526997629464679*^9, 3.52699763131075*^9}, 
   3.526997673127046*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"D=\"\>"},
     {
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[Beta]", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "\[Eta]"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "-", 
                 "\[Eta]"}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[Eta]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "z", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"z", " ", "\[Beta]"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "-", 
                   RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
             RowBox[{"\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"14", "-", 
                RowBox[{"3", " ", "\[Eta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"z", "+", "\[Beta]"}], "z"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "\[Eta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", "\[Beta]"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "a", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5495311297559757`*^9, 3.549533445438005*^9, 3.549541537279097*^9, {
   3.5585239016539516`*^9, 3.558523934634748*^9}, 3.558523990940083*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Parameter", " ", "S"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<S=\>\"", ",", "S"}], "}"}], "//", "ExpToTrig"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.476111176171328*^9, 3.476111195799552*^9}, {
   3.476113012041179*^9, 3.476113021024096*^9}, {3.476172328351226*^9, 
   3.4761723286015854`*^9}, 3.4777396805821075`*^9, {3.4813739125972943`*^9, 
   3.4813739157017584`*^9}, 3.481440366963115*^9, {3.526989120674016*^9, 
   3.526989123137515*^9}, {3.5269976364967623`*^9, 3.526997638790496*^9}, 
   3.5269976700075483`*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"S=\"\>"},
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.549531129808179*^9, 3.549533445621262*^9, 3.5495415373381577`*^9, {
   3.558523901764283*^9, 3.558523934823957*^9}, 3.5585239910456133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"QD", ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549533589537112*^9, 3.549533594602336*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"m", " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "\[Beta]"}], 
    RowBox[{"2", " ", "a"}]], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{"30", "-", 
       RowBox[{"9", " ", "\[Eta]"}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}], 
    RowBox[{"8", " ", "a", " ", 
     SuperscriptBox["z", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]", "]"}], "3"],
    SeriesData[$CellContext`\[Beta], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Beta], 0, {
   Rational[1, 2] $CellContext`a^(-1) $CellContext`m $CellContext`z (1 - 
     2 $CellContext`\[Eta]), 
    Rational[1, 8] $CellContext`a^(-1) $CellContext`m $CellContext`z^(-2) (30 - 
     9 $CellContext`\[Eta] + $CellContext`z^4 (-2 + 5 $CellContext`\[Eta]))}, 
   1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.549533595113991*^9, 3.5495415374001503`*^9, {3.558523901915077*^9, 
   3.558523934937892*^9}, 3.5585239911585608`*^9}]
}, Open  ]]
},
WindowSize->{1672, 963},
WindowMargins->{{Automatic, 29}, {Automatic, 6}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1949, 40, 295, "Input"],
Cell[CellGroupData[{
Cell[2519, 64, 12313, 243, 1019, "Input"],
Cell[14835, 309, 345, 6, 66, "Output"]
}, Open  ]],
Cell[15195, 318, 10888, 218, 583, "Input"],
Cell[CellGroupData[{
Cell[26108, 540, 5517, 79, 77, "Input"],
Cell[31628, 621, 193, 3, 66, "Output"]
}, Open  ]],
Cell[31836, 627, 8338, 170, 515, "Input"],
Cell[40177, 799, 9125, 188, 601, "Input"],
Cell[49305, 989, 7746, 155, 318, "Input"],
Cell[57054, 1146, 4096, 79, 209, "Input"],
Cell[CellGroupData[{
Cell[61175, 1229, 614, 13, 197, "Input"],
Cell[61792, 1244, 2180, 63, 92, "Output"],
Cell[63975, 1309, 1906, 57, 91, "Output"],
Cell[65884, 1368, 193, 3, 66, "Output"]
}, Open  ]],
Cell[66092, 1374, 7180, 181, 726, "Input"],
Cell[73275, 1557, 4282, 98, 271, "Input"],
Cell[77560, 1657, 9764, 234, 438, "Input"],
Cell[87327, 1893, 4564, 84, 138, "Input"],
Cell[91894, 1979, 473, 10, 46, "Input"],
Cell[92370, 1991, 1463, 40, 169, "Input"],
Cell[93836, 2033, 349, 11, 67, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[94210, 2048, 1189, 29, 107, "Input"],
Cell[95402, 2079, 2168, 67, 331, "Output"]
}, Open  ]],
Cell[97585, 2149, 322, 9, 67, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[97932, 2162, 835, 17, 77, "Input"],
Cell[98770, 2181, 4706, 126, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103513, 2312, 687, 15, 77, "Input"],
Cell[104203, 2329, 732, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104972, 2355, 252, 6, 46, "Input"],
Cell[105227, 2363, 1334, 37, 87, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/4_Gauge_independent_gravitational_radiation.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    136064,       3031]
NotebookOptionsPosition[    134018,       2967]
NotebookOutlinePosition[    134454,       2984]
CellTagsIndexPosition[    134411,       2981]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"Analysis", " ", "of", " ", "gravitation", " ", "radiation"}], 
     ";"}], "Section"], 
   StyleBox["\[IndentingNewLine]", "Section"], 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "code", " ", "derives", " ", "the", " ", 
      "differential", " ", "equations", " ", "for", " ", "the", " ", 
      "orbital", " ", "elements", " ", "starting", " ", "from", " ", "the", 
      " ", "perturbed", " ", "Kepler"}], " ", ";", 
     RowBox[{
     "equation", " ", "of", " ", "motion", " ", "which", " ", "is", " ", 
      "given", " ", "in", " ", "a", " ", "quaternionic", " ", 
      "representation", " ", "in", " ", "case", " ", "of", " ", 
      "gravitational", " ", "radiation", " ", 
      RowBox[{"reaction", ".", " ", "The"}], " ", "main", " ", "purpose", " ",
       "here", " ", "to", " ", "derive", " ", "a", " ", "gauge", " ", 
      "indipendent", " ", "formula", " ", "for", " ", "the", " ", 
      "gravitational", " ", "radiating", " ", 
      RowBox[{"reaction", "."}]}], ";"}], "\[IndentingNewLine]", "\n", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.481382446798874*^9, 3.4813824589463406`*^9}, {
   3.4813824975017805`*^9, 3.481382787659006*^9}, {3.481382824922589*^9, 
   3.4813828465336637`*^9}, {3.5269931977511673`*^9, 3.526993949792005*^9}, {
   3.526994030425274*^9, 3.526994409345808*^9}, {3.526994444297907*^9, 
   3.526994495041626*^9}, {3.526999173316002*^9, 3.5269991741130123`*^9}, {
   3.530347395220454*^9, 3.530347496831367*^9}, {3.530347590798297*^9, 
   3.53034759366228*^9}, {3.530347749273979*^9, 3.530347750144451*^9}, 
   3.5303481831100473`*^9, {3.53035070452136*^9, 3.530350704589631*^9}, {
   3.530351783562146*^9, 3.5303518971308317`*^9}, {3.549531900353527*^9, 
   3.549531901029416*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]", "Subtitle"], 
  RowBox[{
   StyleBox[
    RowBox[{
    "Derivation", " ", "of", " ", "the", " ", "differential", " ", 
     "equations", " ", "for", " ", "the", " ", "orbital", " ", "elements"}], 
    "Section"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "following", " ", "operations", " ", "have", " ", "to", " ", 
     "be", " ", "redefined", " ", "for", " ", 
     RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", 
     RowBox[{"NonCommutativeMultiply", ",", "Re", ",", "Im"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "complex", " ", "conjugation", " ", "using",
      " ", "the", " ", "star", " ", "operator", " ", "for", " ", "complex", 
     " ", "numbers", " ", "and", " ", "for", " ", "the", " ", "purely", " ", 
     "complex", " ", "q", " ", "and", " ", "z", " ", "auxiliary", " ", 
     RowBox[{"variables", ".", " ", "See"}], " ", "the", " ", "paper", " ", 
     "for", " ", "detailed", " ", 
     RowBox[{"explanation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["a_", "*"], ":=", 
    RowBox[{"a", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Complex", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
        RowBox[{"Complex", "[", 
         RowBox[{"x", ",", 
          RowBox[{"-", "y"}]}], "]"}]}], ",", 
       RowBox[{"z", "\[Rule]", 
        FractionBox["1", "z"]}], ",", 
       RowBox[{"q", "\[Rule]", 
        FractionBox["1", "q"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "complex", " ", "conjugation", " ", "of", " ", "the", " ", 
     "quaternion", " ", "given", " ", "by", " ", "a", " ", "pair", " ", "of", 
     " ", "complex", " ", 
     RowBox[{"number", ".", " ", "From"}], " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    OverscriptBox[
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "_"], ":=", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["a", "*"], ",", 
      RowBox[{"-", "b"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "real", " ", "and", " ", "imaginary", " ", 
     RowBox[{"parts", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re", "[", "a_", "]"}], ":=", 
    FractionBox[
     RowBox[{"a", "+", 
      SuperscriptBox["a", "*"]}], "2"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Im", "[", "a_", "]"}], ":=", 
    FractionBox[
     RowBox[{"a", "-", 
      SuperscriptBox["a", "*"]}], 
     RowBox[{"2", "I"}]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "quaternion", " ", 
     "multiplication", " ", "on", " ", "the", " ", "list", " ", "with", " ", 
     "two", " ", "complex", " ", 
     RowBox[{"numbers", ".", " ", "From"}], " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "**", 
     RowBox[{"{", 
      RowBox[{"c_", ",", "d_"}], "}"}]}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"a", "*", " ", "c"}], "]"}], "-", 
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", "*", 
         SuperscriptBox["b", "*"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tidy", "[", 
        RowBox[{"d", " ", "*", 
         SuperscriptBox["a", "*"]}], "]"}], "+", 
       RowBox[{"Tidy", "[", 
        RowBox[{"b", "*", " ", "c"}], "]"}]}]}], "}"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Frequently", " ", "used", " ", "method", " ", "for", " ", "expansion", 
     " ", "in", " ", "\[Epsilon]", " ", "and", " ", 
     RowBox[{"simplification", "."}]}], "*)"}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Tidy", "[", "a_", "]"}], ":=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"Exp", "[", "_", "]"}], ",", 
         RowBox[{"Log", "[", "_", "]"}], ",", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], "]"}]}],
    FontColor->RGBColor[1, 0, 1]]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, 
   3.4821383042878723`*^9, 3.4821383349319363`*^9, {3.5269866315120287`*^9, 
   3.526986631616503*^9}, {3.526987843977973*^9, 3.526987844055277*^9}, {
   3.526988261450261*^9, 3.526988261662683*^9}, {3.526988295492456*^9, 
   3.5269882959564447`*^9}, {3.526989055541319*^9, 3.526989055683016*^9}, {
   3.526994506828452*^9, 3.526995367239058*^9}, {3.5269954099889593`*^9, 
   3.526995683227672*^9}, {3.530347519703849*^9, 3.530347526802816*^9}, {
   3.530348193031715*^9, 3.530348194647586*^9}, 3.5303482825133133`*^9}],

Cell[BoxData[
 RowBox[{"Derivation", " ", "differential", " ", "elements", " ", "equations",
   " ", "for", " ", "of", " ", "orbital", " ", 
  SuperscriptBox["the", "2"]}]], "Output",
 CellChangeTimes->{3.5303506545555553`*^9, 3.549531917329528*^9, 
  3.54953378535277*^9, 3.549541556012713*^9, 3.5585242545259666`*^9, 
  3.5585244080604687`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "differential", " ", "equations", " ", "for", " ", "the", " ",
      "orbital", " ", "elements", " ", "are", " ", "derived", " ", "from", 
     " ", "the", " ", "residues", " ", "of", " ", "the", " ", "poles", " ", 
     "of", " ", "a", " ", "Laurent"}], "-", 
    RowBox[{
    "series", " ", "which", " ", "is", " ", "calculated", " ", "from", " ", 
     "the", " ", "quaternionic", " ", "equation", " ", "of", " ", 
     RowBox[{"motion", ".", " ", "The"}], " ", "poles", " ", "can", " ", "be",
      " ", "at", " ", "the", " ", "place", " ", "0", " ", "and", " ", 
     RowBox[{"\[Beta]", ".", " ", "The"}], " ", "OI", " ", 
     "\[IndentingNewLine]", "function", " ", "below", " ", "gives", " ", 
     "this", " ", 
     RowBox[{"residues", "."}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"OI", "[", 
     RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Together", "[", "a", "]"}], ",", "z"}], "]"}]}], ",", 
        RowBox[{"Z", "=", "z"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"A", ",", 
           RowBox[{"{", 
            RowBox[{"Z", ",", 
             RowBox[{"-", "\[Beta]"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Z", "+", "\[Beta]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"A", ",", 
           RowBox[{"{", 
            RowBox[{"Z", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "Z", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Representation", " ", "of", " ", "rotations", " ", "with", " ", 
     RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox["I", "2"], "\[Psi]"}], "]"}], ",", "0"}], "}"}], 
         ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Theta]", "2"], "]"}], ",", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Theta]", "2"], "]"}]}], "}"}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox["I", "2"], "\[Phi]"}], "]"}], ",", "0"}], "}"}], 
         ")"}]}], ")"}], "//", "TrigToExp"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "definition", " ", "below", " ", "gives", " ", "the", " ", 
       "derivative", " ", "of", " ", "\"\<x\>\"", " ", "with", " ", "respect",
        " ", "to", " ", "\"\<s\>\"", " ", "according", " ", "to", " ", "the", 
       " ", "chain", " ", "rule"}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{
      "where", " ", "\"\<x\>\"", " ", "depend", " ", "on", " ", "\"\<s\>\"", 
       " ", "indirectly", " ", "through", " ", "the", " ", "\"\<q\>\"", " ", 
       "and", " ", "\"\<z\>\"", " ", "auxiliary", " ", "variables", " ", 
       "and", " ", "the", " ", "orbital", " ", "elements", " ", "a"}]}], ",", 
     "\[Beta]", ",", "sp", ",", "\[Theta]", ",", 
     RowBox[{"\[Psi]", " ", "es", " ", 
      RowBox[{
      "\[Phi]", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}], 
      " ", "derivative", " ", "of", " ", "a"}], ",", "\[Beta]", ",", "sp", 
     ",", "\[Theta]", ",", 
     RowBox[{
     "\[Psi]", " ", "es", " ", "\[Phi]", " ", "is", " ", "zero", " ", "at", 
      " ", "zeroth", " ", "order", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"no", " ", "perturbation"}], ")"}], ".", " ", "The"}], " ", 
      "Da"}], ",", " ", "D\[Beta]", ",", " ", 
     RowBox[{
     "differential", " ", "equations", " ", "will", " ", "be", 
      "\[IndentingNewLine]", "calculated", " ", 
      RowBox[{"subsequently", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x_", "'"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "Dsp"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "*", 
          RowBox[{
           SubscriptBox["\[PartialD]", "q"], "x"}]}], "+", 
         RowBox[{"2", "z", "*", 
          RowBox[{
           SubscriptBox["\[PartialD]", "z"], "x"}]}]}], ")"}]}], "+", 
      RowBox[{"Da", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], "x"}]}], "+", 
      RowBox[{"D\[Beta]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Beta]"], "x"}]}], "+", 
      RowBox[{"D\[Psi]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Psi]"], "x"}]}], "+", 
      RowBox[{"D\[Theta]", "*", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Theta]"], "x"}]}]}], "//", "Tidy"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Da", ",", "D\[Beta]", ",", "aux", ",", "Dsp", ",", "Z1", ",", "Z2", 
       ",", "Z3", ",", "b", ",", "QD", ",", "S"}], "}"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, {
   3.4821383042878723`*^9, 3.4821383089746113`*^9}, {3.526995692935714*^9, 
   3.526995987505466*^9}, {3.526996179182569*^9, 3.526996829706194*^9}, {
   3.530347534024284*^9, 3.530347536086965*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "case", " ", "of", " ", "spin"}], "-", 
    RowBox[{
    "orbit", " ", "coupling", " ", "we", " ", "need", " ", "a", " ", 
     "\[CapitalDelta]", " ", "and", " ", "SP", " ", 
     RowBox[{"vectorvariable", ".", " ", "For"}], " ", "details", " ", "see", 
     " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", "\[Equal]", "6"}], ",", 
      RowBox[{"\[CapitalDelta]", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", " ", "\[CapitalDelta]3"}], ",", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"I", "*", "\[CapitalDelta]2"}]}]}], "}"}]}], ",", 
      "\[CapitalDelta]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", "\[Equal]", "6"}], ",", 
      RowBox[{"SP", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", " ", "SP3"}], ",", 
         RowBox[{"SP1", "+", 
          RowBox[{"I", "*", "SP2"}]}]}], "}"}]}], ",", "SP"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"In", " ", "the", " ", "G"}], "=", 
     RowBox[{"c", "=", 
      RowBox[{
      "1", " ", "unit", " ", "system", " ", "the", " ", "\[Mu]V", " ", 
       "parameter", " ", "is", " ", "simplified", " ", "to", " ", 
       RowBox[{"m", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", ">", "4"}], ",", 
      RowBox[{"\[Mu]V", "=", "m"}], ",", "\[Mu]V"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "two", " ", "spins", " ", "in", " ", "the", " ", "spin"}], 
     "-", 
     RowBox[{
     "spin", " ", "coupling", " ", "is", " ", "represented", " ", "by", " ", 
      "the", " ", "following", " ", "two", " ", 
      RowBox[{"quaternions", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", "\[Equal]", "7"}], ",", 
      RowBox[{"S1", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", "S1Z"}], ",", 
         RowBox[{"S1X", "+", 
          RowBox[{"I", "*", "S1Y"}]}]}], "}"}]}], ",", "S1"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", "\[Equal]", "7"}], ",", 
      RowBox[{"S2", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", "S2Z"}], ",", 
         RowBox[{"S2X", "+", 
          RowBox[{"I", "*", "S2Y"}]}]}], "}"}]}], ",", "S2"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"K", "\[Equal]", "7"}], ",", 
      RowBox[{"\[Mu]", "=", 
       FractionBox[
        RowBox[{"m1", " ", "m2"}], "m"]}], ",", "\[Mu]"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, 3.481382900581381*^9, 
   3.481384150228285*^9, 3.4813844414470367`*^9, 3.481439572320475*^9, {
   3.4814460011202755`*^9, 3.4814460020315857`*^9}, 3.4814460408073425`*^9, {
   3.4821383042878723`*^9, 3.4821383089746113`*^9}, {3.526996844723319*^9, 
   3.526997015849188*^9}, {3.5269991905542917`*^9, 3.52699919338387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "angular", " ", "velocity", " ", "vector", " ", "in", " ", 
     "Kepler", " ", "frame"}], ",", " ", 
    RowBox[{"from", " ", 
     RowBox[{"J", ".", "Vrbik", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", "*", " ", "Z3"}], ",", 
       RowBox[{"Z1", "+", 
        RowBox[{"I", "*", "Z2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "original"}], " ", "-", " ", 
      RowBox[{"gauge", " ", "independent"}], " ", "-", " ", 
      RowBox[{"ansatz", " ", "in", " ", "the", " ", "Kepler"}], "-", 
      "frame"}], ",", " ", 
     RowBox[{"identical", " ", "with", " ", "the", " ", "one", " ", "in", " ", 
      RowBox[{"Perturbations", ".", "nb", "."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"U0", "=", 
      RowBox[{
       RowBox[{
        SqrtBox[
         FractionBox["a", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "q"}], "+", 
          RowBox[{"\[Beta]", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], 
           SuperscriptBox["q", 
            RowBox[{"-", "1"}]]}], "+", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q", "*", " ", "QD"}], ",", 
            RowBox[{
             RowBox[{
              FractionBox["q", 
               RowBox[{"1", "+", 
                RowBox[{"\[Beta]", "*", "z"}]}]], "*", "I", "*", "b"}], "+", 
             RowBox[{
              FractionBox["q", 
               RowBox[{"1", "+", 
                RowBox[{"\[Beta]", "*", "z"}]}]], "*", "I", "*", "S"}]}]}], 
           "}"}]}], ")"}]}], "//", "Tidy"}]}], ";"}],
    FontColor->RGBColor[1, 0, 1]], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Separation", " ", "vector", " ", "and", " ", "absolute", " ", "value", 
     " ", "of", " ", "the", " ", 
     RowBox[{"separation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"r0", "=", 
      RowBox[{
       RowBox[{
        OverscriptBox["U0", "_"], "**", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "**", "U0"}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}]}], ";"}],
    FontColor->RGBColor[1, 0, 1]], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[1, 0, 1]], 
   StyleBox[
    RowBox[{
     RowBox[{"rmag0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["U0", "_"], "**", "U0"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}]}], ";"}],
    FontColor->RGBColor[1, 0, 1]]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, 3.4821383160948496`*^9, {
   3.526997024711885*^9, 3.52699717688556*^9}, {3.530347563723709*^9, 
   3.5303476742201147`*^9}, {3.530347767415387*^9, 3.5303478101366377`*^9}, {
   3.530347908259852*^9, 3.530347917342057*^9}, 3.5303479940026712`*^9, {
   3.5303495316249437`*^9, 3.530349653190997*^9}, {3.530349908426203*^9, 
   3.530349960297174*^9}, {3.530350002624007*^9, 3.530350030630862*^9}, {
   3.530350065987279*^9, 3.5303500753683147`*^9}, {3.5303501349346457`*^9, 
   3.530350183664309*^9}, {3.530350230068437*^9, 3.530350260571072*^9}, {
   3.530350293972172*^9, 3.530350294459916*^9}, {3.530350377100806*^9, 
   3.530350381848667*^9}, {3.5303505461382513`*^9, 3.530350572002762*^9}, 
   3.558524278880801*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"The", " ", 
      StyleBox["new",
       FontVariations->{"Underline"->True}], " ", "gauge", " ", "dependent", 
      " ", "ansatz"}], "Subsubtitle"], 
    StyleBox[",", "Subsubtitle"], 
    StyleBox[" ", "Subsubtitle"], 
    StyleBox[
     RowBox[{
     "amended", " ", "with", " ", "a", " ", "gauge", " ", "dependent", " ", 
      "part", " ", "using", " ", "U0"}], "Subsubtitle"], 
    StyleBox[",", "Subsubtitle"], 
    StyleBox[
     RowBox[{
      RowBox[{"r0", " ", "and", " ", 
       RowBox[{"rmag0", ".", " ", "The"}], " ", "gauge", " ", "parameters", 
       " ", "are", " ", "\[Gamma]", " ", "and", " ", 
       RowBox[{"\[Rho]", ".", " ", "This"}], " ", "formula", " ", "in", " ", 
       "our", " ", "paper", "\[IndentingNewLine]", "is", " ", "formula", " ", 
       RowBox[{"(", "38", ")"}], " ", "with", " ", "K"}], "=", 
      RowBox[{"L", "=", 
       RowBox[{
        RowBox[{"1", " ", "and", " ", "N"}], "=", "3."}]}]}], 
     "Subsubtitle"]}]}],
  FontSize->18]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, 3.4821383160948496`*^9, {
   3.526997024711885*^9, 3.52699717688556*^9}, {3.530347563723709*^9, 
   3.5303476742201147`*^9}, {3.530347767415387*^9, 3.5303478101366377`*^9}, {
   3.530347908259852*^9, 3.530347917342057*^9}, 3.5303479940026712`*^9, {
   3.5303495316249437`*^9, 3.530349653190997*^9}, {3.530349908426203*^9, 
   3.530349960297174*^9}, {3.530350002624007*^9, 3.530350030630862*^9}, {
   3.530350065987279*^9, 3.5303500753683147`*^9}, {3.5303501349346457`*^9, 
   3.530350183664309*^9}, {3.530350230068437*^9, 3.530350260571072*^9}, {
   3.530350293972172*^9, 3.530350294459916*^9}, {3.530350377100806*^9, 
   3.530350381848667*^9}, {3.5303505461382513`*^9, 3.530350572002762*^9}, {
   3.558524278880801*^9, 3.558524289365711*^9}}],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U0", "-", 
        RowBox[{
         FractionBox["4", "15"], "\[Epsilon]", "*", "\[Eta]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            FractionBox["m", "rmag0"], ")"}], "^", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["\[Rho]", "1"], "*", 
            SqrtBox[
             FractionBox["\[Mu]V", "a"]], 
            FractionBox["1", 
             RowBox[{"2", "rmag0"}]], 
            RowBox[{"(", 
             RowBox[{"rmag0", "'"}], ")"}], "*", "U0"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Rho]", "-", 
              RowBox[{"3", "\[Gamma]"}]}], ")"}], "rmag0", "*", 
            SqrtBox[
             FractionBox["\[Mu]V", "a"]], 
            FractionBox["1", 
             RowBox[{"2", "rmag0"}]], 
            RowBox[{"(", 
             RowBox[{"U0", "'"}], ")"}]}]}], ")"}]}]}], ")"}], "//", 
      "Tidy"}]}], ";"}],
   FontColor->RGBColor[1, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[1, 0, 1]], 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "gauge", " ", "dependent", " ", "separation", " ", "vector", 
    " ", "and", " ", "absolute", " ", "value", " ", "of", " ", "the", " ", 
    RowBox[{"separation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{
     RowBox[{
      OverscriptBox["U", "_"], "**", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], "/.", 
     RowBox[{"q", "\[Rule]", 
      SqrtBox["z"]}]}]}], ";"}],
  FontColor->RGBColor[1, 0, 1]], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"rmag", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["U", "_"], "**", "U"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"q", "\[Rule]", 
       SqrtBox["z"]}]}]}], ";"}],
   FontColor->RGBColor[1, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[1, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[1, 0, 1]], 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "derivative", " ", "of", " ", "the", " ", "ansatz", " ", 
    "with", " ", "respect", " ", "to", " ", 
    RowBox[{"s", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DU", "=", 
    RowBox[{"U", "'"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{"2", " ", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["U", "_"], "**", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "**", "DU"}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "**", "Z"}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, 3.4821383160948496`*^9, {
   3.526997024711885*^9, 3.52699717688556*^9}, {3.530347563723709*^9, 
   3.5303476742201147`*^9}, {3.530347767415387*^9, 3.5303478101366377`*^9}, {
   3.530347908259852*^9, 3.530347917342057*^9}, 3.5303479940026712`*^9, {
   3.5303495316249437`*^9, 3.530349653190997*^9}, {3.530349908426203*^9, 
   3.530349960297174*^9}, {3.530350002624007*^9, 3.530350030630862*^9}, {
   3.530350065987279*^9, 3.5303500753683147`*^9}, {3.5303501349346457`*^9, 
   3.530350183664309*^9}, {3.530350230068437*^9, 3.530350260571072*^9}, {
   3.530350293972172*^9, 3.530350294459916*^9}, {3.530350377100806*^9, 
   3.530350381848667*^9}, {3.5303505461382513`*^9, 3.530350572002762*^9}, {
   3.558524278880801*^9, 3.558524283718185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Scalar", " ", "and", " ", "vectorial", " ", "product", " ", "with", " ", 
    RowBox[{"quaternions", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Scalar", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "**", "y"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{"y", "**", "x"}], ")"}]}], ")"}], "2"], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"Vector", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "**", "y"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"y", "**", "x"}], ")"}]}], ")"}], "2"]}], "//", "Tidy"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "gauge", " ", "dependent", " ", "force", " ", "from", " ", 
     "the", " ", "gravitational", " ", 
     RowBox[{"radiation", ".", " ", "The"}], " ", "gauge", " ", "parameters", 
     " ", "are", " ", "\[Gamma]", " ", "and", " ", 
     RowBox[{"\[Rho]", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"f", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       StyleBox[
        FractionBox["8", "5"],
        FontColor->RGBColor[1, 0, 1]]}], 
      StyleBox["*",
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox["\[Epsilon]",
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox["*",
       FontSize->10,
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox["\[Eta]",
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox["*",
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox[
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["rmag", "3"]],
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            FractionBox["\[Mu]V", "a"]]}], 
          FractionBox[
           RowBox[{"rmag", "'"}], 
           RowBox[{"2", "rmag"}]], 
          FractionBox["r", "rmag"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["\[Mu]V", "a"], 
             FractionBox[
              RowBox[{"3", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Rho]"}], ")"}]}], 
              RowBox[{"4", 
               SuperscriptBox["rmag", "2"]}]], "*", 
             RowBox[{"Scalar", "[", 
              RowBox[{
               RowBox[{"r", "'"}], ",", 
               RowBox[{"r", "'"}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"6", "*", "\[Gamma]"}], "-", 
                RowBox[{"9", "*", "\[Rho]"}]}], ")"}], "3"], 
             FractionBox["m", "rmag"]}], "-", 
            RowBox[{"5", "*", "\[Rho]", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 FractionBox["\[Mu]V", "a"]], 
                FractionBox[
                 RowBox[{"rmag", "'"}], 
                 RowBox[{"2", "rmag"}]]}], ")"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           FractionBox["\[Mu]V", "a"]], 
          FractionBox["1", 
           RowBox[{"2", "rmag"}]], 
          RowBox[{"r", "'"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["\[Mu]V", "a"], 
             FractionBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Gamma]"}], ")"}], 
              RowBox[{"4", 
               SuperscriptBox["rmag", "2"]}]], "*", 
             RowBox[{"Scalar", "[", 
              RowBox[{
               RowBox[{"r", "'"}], ",", 
               RowBox[{"r", "'"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "\[Gamma]"}], ")"}], 
             FractionBox["m", "rmag"]}], "-", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Gamma]"}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 FractionBox["\[Mu]V", "a"]], 
                FractionBox[
                 RowBox[{"rmag", "'"}], 
                 RowBox[{"2", "rmag"}]]}], ")"}], "2"]}]}], ")"}]}]}], ")"}],
       FontColor->RGBColor[1, 0, 1]]}]}], 
    StyleBox[";",
     FontColor->RGBColor[1, 0, 1]]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, {3.4821383160948496`*^9, 
   3.4821383260291348`*^9}, {3.526997185010727*^9, 3.5269972929616632`*^9}, {
   3.526999200475314*^9, 3.526999207540511*^9}, 3.5303477355338593`*^9, {
   3.530347820882918*^9, 3.530347821696344*^9}, {3.5303480309469*^9, 
   3.530348032550263*^9}, {3.530349492303268*^9, 3.5303495130767527`*^9}, {
   3.530349859611451*^9, 3.530349895411924*^9}, {3.5303502649536743`*^9, 
   3.530350314485663*^9}, {3.530350393449956*^9, 3.530350399990739*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "perturbed", " ", "Kepler", " ", "equation", " ", "of", " ", 
    RowBox[{"motion", ".", " ", "From"}], " ", 
    RowBox[{"J", ".", "Vrbik", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"DU", "'"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"DU", "**", "Z"}]}], "+", 
       RowBox[{"U", "**", 
        RowBox[{"Z", "'"}]}], "+", 
       RowBox[{"U", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Z", "**", "Z"}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "2"]}]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"DU", "+", 
                FractionBox[
                 RowBox[{"U", "**", "Z"}], "2"]}], ")"}], "**", 
              OverscriptBox[
               RowBox[{"DU", "+", 
                FractionBox[
                 RowBox[{"U", "**", "Z"}], "2"]}], "_"]}], ")"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "-", 
          RowBox[{"4", "a"}]}], ")"}], 
        FractionBox["U", "rmag"]}]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], "**", 
         RowBox[{"(", 
          RowBox[{"DU", "+", 
           FractionBox[
            RowBox[{"U", "**", "Z"}], "2"]}], ")"}]}], 
        FractionBox["\[CapitalGamma]", "rmag"]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["\[CapitalGamma]", "rmag"], ")"}], "'"}], ")"}]}]}], "//",
       "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"F", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"DU", "+", 
          FractionBox[
           RowBox[{"U", "**", "Z"}], "2"], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "**", "U"}], " ", 
           FractionBox["\[CapitalGamma]", "rmag"]}]}], ")"}], 
        FractionBox["Da", "a"]}], "+", 
       RowBox[{"4", 
        FractionBox["a", "\[Mu]V"], "*", 
        RowBox[{"U", "**", "r", "**", "f"}]}]}], "//", "Tidy"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047450926867`*^9, 3.475904770449147*^9}, {
   3.475913028343416*^9, 3.475913055011763*^9}, {3.4759131002167645`*^9, 
   3.4759131404846673`*^9}, {3.4759140824892035`*^9, 
   3.4759140854234223`*^9}, {3.47591453811436*^9, 3.4759145453147135`*^9}, 
   3.475914585362299*^9, {3.4759397519857936`*^9, 3.4759397526066866`*^9}, {
   3.475949568641451*^9, 3.4759495716357565`*^9}, {3.4761000866025953`*^9, 
   3.4761001782443695`*^9}, {3.476100234465211*^9, 3.476100377831362*^9}, {
   3.4761004212738285`*^9, 3.4761004257903233`*^9}, 3.4761009217134256`*^9, {
   3.4761100301634493`*^9, 3.4761101236779165`*^9}, 3.4761101662791743`*^9, {
   3.4761103789650016`*^9, 3.4761104355964336`*^9}, {3.476110500920365*^9, 
   3.4761105136486673`*^9}, {3.4761106102375555`*^9, 3.476110620882862*^9}, {
   3.476110669923379*^9, 3.476110693417162*^9}, 3.4761107445406733`*^9, {
   3.476110784187683*^9, 3.4761107865911393`*^9}, {3.476110856141147*^9, 
   3.47611085776348*^9}, {3.4761109560948734`*^9, 3.4761109566456656`*^9}, 
   3.4761110855009503`*^9, {3.476111258890272*^9, 3.476111260572691*^9}, {
   3.4761113087519693`*^9, 3.476111331815133*^9}, {3.4761114151048975`*^9, 
   3.4761117306886845`*^9}, {3.476111868516872*^9, 3.4761119353629923`*^9}, 
   3.476112097756502*^9, 3.476112134289034*^9, {3.4761122055715327`*^9, 
   3.476112236646216*^9}, {3.476112449081683*^9, 3.476112473667035*^9}, {
   3.47611304156363*^9, 3.476113042875517*^9}, {3.4761135618317394`*^9, 
   3.4761136665923777`*^9}, {3.476113706990467*^9, 3.4761139456636624`*^9}, 
   3.4761139897470512`*^9, {3.4761143480222254`*^9, 3.4761143568849697`*^9}, {
   3.4761144508701134`*^9, 3.476114491939168*^9}, {3.476114523604701*^9, 
   3.47611452888229*^9}, {3.476114568329011*^9, 3.4761148541500015`*^9}, {
   3.4761149719994607`*^9, 3.4761149866104703`*^9}, 3.4761651882943277`*^9, {
   3.4761666427056684`*^9, 3.4761666432063885`*^9}, 3.4761671056813955`*^9, 
   3.4761686748377314`*^9, 3.4761694604774256`*^9, 3.4761708103684735`*^9, 
   3.476170980002395*^9, 3.4761719194532595`*^9, {3.476172586832904*^9, 
   3.476172591319355*^9}, 3.4762506907770014`*^9, {3.476250989817*^9, 
   3.4762510555314927`*^9}, {3.4762510927950754`*^9, 
   3.4762511781878643`*^9}, {3.476253006246483*^9, 3.476253007007578*^9}, 
   3.477207630317109*^9, {3.4772079186517134`*^9, 3.4772079508480096`*^9}, {
   3.4772080040645313`*^9, 3.4772080046653953`*^9}, {3.477208212063619*^9, 
   3.4772082901358814`*^9}, {3.477212421246126*^9, 3.4772124525210977`*^9}, 
   3.477719135589859*^9, {3.477720320683941*^9, 3.4777203315295362`*^9}, 
   3.477720403282712*^9, {3.4777221230055523`*^9, 3.4777221339312625`*^9}, {
   3.4777224675609984`*^9, 3.4777224708657503`*^9}, 3.477737508408675*^9, {
   3.4777379903616896`*^9, 3.4777379921242237`*^9}, {3.477738743334411*^9, 
   3.477738753899603*^9}, {3.4777390667694883`*^9, 3.4777391183336334`*^9}, {
   3.4777393230279694`*^9, 3.47773934531001*^9}, {3.477739486222632*^9, 
   3.477739496717723*^9}, {3.477739852399168*^9, 3.4777398616024017`*^9}, {
   3.479569907667376*^9, 3.4795699568981667`*^9}, {3.479570040578493*^9, 
   3.479570049951971*^9}, 3.479570141834091*^9, {3.479645418717099*^9, 
   3.4796454244853935`*^9}, {3.4813702716018*^9, 3.481370322204563*^9}, {
   3.481370355392285*^9, 3.4813704293786716`*^9}, {3.481371129555477*^9, 
   3.4813711307772336`*^9}, {3.481371472949253*^9, 3.481371735506792*^9}, {
   3.481371766471317*^9, 3.4813718547582674`*^9}, 3.481371911229469*^9, {
   3.481372095043781*^9, 3.481372217029187*^9}, {3.4813722577777805`*^9, 
   3.481372390047976*^9}, {3.481372545521536*^9, 3.481372721704875*^9}, {
   3.4813727539212*^9, 3.48137275442192*^9}, 3.4813728915190563`*^9, {
   3.481372956532541*^9, 3.4813730032196736`*^9}, {3.4813730439782815`*^9, 
   3.481373051499096*^9}, {3.4813730856381855`*^9, 3.4813730913263645`*^9}, {
   3.4813739652429953`*^9, 3.481373972293133*^9}, {3.4813740340419235`*^9, 
   3.4813740909437437`*^9}, 3.4813744322745533`*^9, 3.481375329164218*^9, {
   3.4813754586704383`*^9, 3.4813754780983744`*^9}, {3.481375574857507*^9, 
   3.4813755877159967`*^9}, {3.481375651027034*^9, 3.481375800682227*^9}, {
   3.481375836553808*^9, 3.4813759445490975`*^9}, {3.4813759833749266`*^9, 
   3.4813760180948515`*^9}, 3.4813763504127007`*^9, {3.4813764459801197`*^9, 
   3.481376464136227*^9}, 3.4813772503567567`*^9, {3.4813775200145054`*^9, 
   3.4813775498974752`*^9}, 3.4813797286804113`*^9, {3.481380617047821*^9, 
   3.4813806501353984`*^9}, 3.4813811957699823`*^9, 3.48138141328275*^9, {
   3.4813815589421988`*^9, 3.4813816055191727`*^9}, 3.4813816841322126`*^9, 
   3.4813818267272544`*^9, {3.4813819687815185`*^9, 3.4813819734382143`*^9}, {
   3.481382365221571*^9, 3.4813824449962816`*^9}, {3.481382900581381*^9, 
   3.4813829178061485`*^9}, 3.4813846972248273`*^9, {3.4821383160948496`*^9, 
   3.4821383260291348`*^9}, {3.526997298576548*^9, 3.5269973247686234`*^9}, 
   3.526999210009314*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Two", " ", "complex", " ", "auxiliary", " ", "quantity", " ", "from", " ", 
    RowBox[{"F", ".", " ", "From"}], " ", 
    RowBox[{"J", ".", "Vrbik", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           OverscriptBox["U", "_"], "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"F", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], 
         RowBox[{"2", "*", "rmag", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Beta]", "*", " ", "z"}]}], ")"}]}]]}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          OverscriptBox["U", "_"], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "rmag"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "**", "F"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"q", "\[Rule]", 
        SqrtBox["z"]}]}], "//", "Tidy"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, 3.475911654237549*^9, {
   3.475912500334176*^9, 3.4759125017962785`*^9}, {3.4759142841391616`*^9, 
   3.4759142920605516`*^9}, {3.475914600734403*^9, 3.475914606763072*^9}, 
   3.475943203428725*^9, {3.475945621335504*^9, 3.47594568032032*^9}, {
   3.4759458246678815`*^9, 3.4759458705538626`*^9}, {3.475946137107147*^9, 
   3.475946170044509*^9}, {3.4759462059461327`*^9, 3.475946219745976*^9}, {
   3.475946312008643*^9, 3.47594638116809*^9}, {3.4759464458410845`*^9, 
   3.475946581566248*^9}, {3.475946616476446*^9, 3.4759467342457905`*^9}, {
   3.4759467953636737`*^9, 3.475946865264186*^9}, 3.4759475478356752`*^9, {
   3.475947645606262*^9, 3.4759477118815613`*^9}, {3.4759477554442015`*^9, 
   3.475947759189587*^9}, {3.4759478925713806`*^9, 3.475947928152544*^9}, {
   3.4759480016582403`*^9, 3.4759480061847486`*^9}, {3.4759480772869887`*^9, 
   3.4759480775173197`*^9}, {3.475948126938384*^9, 3.475948128310357*^9}, 
   3.475948815157995*^9, 3.475949126756051*^9, 3.476005028269208*^9, 
   3.4760931526320353`*^9, 3.476095028950048*^9, 3.4813731050661216`*^9, {
   3.481373142349733*^9, 3.4813731486087327`*^9}, {3.526997331235743*^9, 
   3.526997349359487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Writing", " ", "out", " ", "the", " ", "variables"}], ",", " ", 
    RowBox[{"just", " ", "for", " ", 
     RowBox[{"test", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<f and U was gauge (\[Rho],\[Gamma]) dependent. But Q (and W) are \
gauge INDEPENDENT !\>\"", ",", "Red", ",", "Italic", ",", "24"}], "]"}], 
    "]"}], "\[IndentingNewLine]", "Q", "\[IndentingNewLine]", "W", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.47772260765244*^9, {3.4777229012846622`*^9, 3.4777229204422092`*^9}, {
   3.481373174876504*^9, 3.481373246259147*^9}, 3.48137371846815*^9, {
   3.526997356968769*^9, 3.5269973726129007`*^9}, 3.526999214393715*^9, {
   3.530348362093202*^9, 3.5303483624930553`*^9}, {3.5303497399016953`*^9, 
   3.53034978200202*^9}, {3.530349822101342*^9, 3.5303498471361017`*^9}, {
   3.5303504178342524`*^9, 3.530350425813933*^9}, {3.53035060284233*^9, 
   3.530350604217915*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   StyleBox["\<\"f and U was gauge (\[Rho],\[Gamma]) dependent. But Q (and W) \
are gauge INDEPENDENT !\"\>",
    StripOnInput->False,
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontSlant->Italic,
    FontColor->RGBColor[1, 0, 0]]], "Text", "TR"],
  Text[
   Style["f and U was gauge (\[Rho],\[Gamma]) dependent. But Q (and W) are \
gauge INDEPENDENT !", 
    RGBColor[1, 0, 0], Italic, 24]]]], "Output",
 CellChangeTimes->{3.530350665014246*^9, 3.549531926831341*^9, 
  3.549533795048915*^9, 3.5495415657463503`*^9, 3.5585242642096767`*^9, 
  3.55852442164063*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["m", "a"], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Beta]", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Beta]"}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]", " ", "\[Eta]"}], 
   RowBox[{"15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Beta]"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"z", " ", "\[Beta]"}]}], ")"}], "5"]}]]}]], "Output",
 CellChangeTimes->{3.530350665014246*^9, 3.549531926831341*^9, 
  3.549533795048915*^9, 3.5495415657463503`*^9, 3.5585242642096767`*^9, 
  3.558524421645212*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.530350665014246*^9, 3.549531926831341*^9, 
  3.549533795048915*^9, 3.5495415657463503`*^9, 3.5585242642096767`*^9, 
  3.55852442164919*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "derivation", " ", "of", " ", "the", " ", "differential", " ", 
    "equations", " ", "for", " ", "the", " ", "orbital", " ", 
    RowBox[{"elements", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Da", "=", 
     RowBox[{
      RowBox[{"Da", "+", 
       RowBox[{"2", "a", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]", "*", "z"}]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Modified", " ", 
     RowBox[{"excentricity", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D\[Beta]", "=", 
     RowBox[{
      RowBox[{"D\[Beta]", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], "4"], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", "*", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"3", "*", "z"}], "+", 
              RowBox[{"3", "\[Beta]"}], "+", 
              FractionBox["1", "z"]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Angular", " ", "velocity", " ", 
     RowBox[{"variables", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z1", "=", 
     RowBox[{
      RowBox[{"Z1", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Beta]", "2"]}], 
               RowBox[{"2", "z"}]], "+", "\[Beta]"}], ")"}], 
            FractionBox["W", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z2", "=", 
     RowBox[{
      RowBox[{"Z2", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           FractionBox["W", 
            SuperscriptBox["z", "2"]], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z3", "=", 
     RowBox[{
      RowBox[{"Z3", "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", "\[Beta]"}]], 
        RowBox[{"Re", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "z"}], "+", 
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[Beta]", "2"]}], "z"]}], ")"}], 
            FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}], "//", 
      "Tidy"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Auxiliary", " ", "variable", " ", "for", " ", "Sp"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aux", "=", 
     RowBox[{"aux", "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
       RowBox[{"Re", "[", 
        RowBox[{"OI", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"2", "+", 
                SuperscriptBox["\[Beta]", "2"]}], "z"], "\[Beta]"}], "+", "1",
              "+", 
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"3", 
              SuperscriptBox["\[Beta]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "\[Beta]", "*", 
              "z"}], "-", 
             RowBox[{
              SuperscriptBox["\[Beta]", "4"], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], 
           FractionBox["Q", "z"]}], ",", "z"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dsp", "=", 
     RowBox[{
      RowBox[{"aux", "+", 
       FractionBox["Z3", "2"]}], "//", "Tidy"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.475911764516122*^9, 3.475911765908123*^9}, 
   3.4759123033308992`*^9, 3.4759124749877295`*^9, 3.476095115814954*^9, {
   3.4813733242012224`*^9, 3.481373668165819*^9}, {3.4813737112077103`*^9, 
   3.481373714652664*^9}, {3.526997379809533*^9, 3.5269974614261513`*^9}, {
   3.526999219124323*^9, 3.5269992242796383`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G4", "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "n"], 
      RowBox[{
       SuperscriptBox["n", "2"], "-", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{"A", " ", "b", " ", "parameter", " ", "meghatarozasa"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
        RowBox[{"Im", "[", 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "v"}], "+", 
              RowBox[{"2", 
               SuperscriptBox["\[Beta]", "2"], 
               SuperscriptBox["v", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], ")"}], 
            FractionBox[
             RowBox[{"W", "/.", 
              RowBox[{"z", "\[Rule]", 
               SuperscriptBox["v", 
                RowBox[{"-", "1"}]]}]}], "v"]}], ",", "v"}], "]"}], "]"}]}], "//",
        "Tidy"}], "//", "ExpToTrig"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"auxiliary", " ", 
    RowBox[{"function", ".", " ", "J", ".", "Vrbik"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"i_", ",", "j_"}]], "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "n"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "j"}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.475911764516122*^9, 3.475911765908123*^9}, 
   3.4759123033308992`*^9, 3.4759137329465857`*^9, 3.47591407119296*^9, {
   3.475914485408573*^9, 3.4759144876517982`*^9}, {3.476002475348288*^9, 
   3.4760024779620466`*^9}, 3.476095145998355*^9, {3.476095359295061*^9, 
   3.4760953617986608`*^9}, {3.481373609431363*^9, 3.481373641577587*^9}, {
   3.4813736799527683`*^9, 3.481373708463765*^9}, {3.526997467676992*^9, 
   3.526997477127067*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Calculation", " ", "of", " ", "paramater", " ", 
    RowBox[{"D", ".", " ", "J", ".", "Vrbik", "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
                  RowBox[{"\[Beta]", 
                   RowBox[{"(", 
                    RowBox[{"v", "+", 
                    FractionBox["1", "v"]}], ")"}]}]}], ")"}]}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "v"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{"\[Beta]", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", "v"}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Q", "/.", 
               RowBox[{"z", "\[Rule]", 
                SuperscriptBox["v", 
                 RowBox[{"-", "1"}]]}]}], ")"}], "v"]}], ",", "v"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
                  RowBox[{"\[Beta]", 
                   RowBox[{"(", 
                    RowBox[{"u", "+", 
                    FractionBox["1", "u"]}], ")"}]}]}], ")"}]}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "u"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "-", 
                 FractionBox["1", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                FractionBox["u", "z"], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"Q", "/.", 
              RowBox[{"z", "\[Rule]", "u"}]}], "z"]}], ",", "u"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";", 
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]", "*", "v"}]}], ")"}], "2"], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "v"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}], "+", 
              RowBox[{"\[Beta]", "*", "v", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]", "*", "v"}]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Q", "*"], "/.", 
               RowBox[{"z", "\[Rule]", 
                SuperscriptBox["v", 
                 RowBox[{"-", "1"}]]}]}], ")"}], "v"]}], ",", "v"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QD", "=", 
     RowBox[{
      RowBox[{"QD", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"OI", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["\[Beta]", "u"]}], ")"}], "2"], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"1", ",", "1"}]], "[", 
                FractionBox["u", "z"], "]"}]}], "+", 
              RowBox[{
               FractionBox["\[Beta]", "u"], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["\[Beta]", "u"]}], ")"}], 
               RowBox[{
                SubscriptBox["G", 
                 RowBox[{"0", ",", "0"}]], "[", 
                FractionBox["u", "z"], "]"}]}]}], ")"}], 
            FractionBox[
             RowBox[{
              SuperscriptBox["Q", "*"], "/.", 
              RowBox[{"z", "\[Rule]", "u"}]}], "z"]}], ",", "u"}], "]"}]}], 
        ")"}]}], "//", "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Calculation", " ", "of", " ", "parameter", " ", 
     RowBox[{"S", ".", " ", "J", ".", "Vrbik", "."}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, {3.4759137653631983`*^9, 3.475913768307432*^9}, {
   3.475913889000981*^9, 3.475913938071541*^9}, 3.4759147285281615`*^9, {
   3.475914819048323*^9, 3.475914863782648*^9}, 3.4759149203239503`*^9, 
   3.4759149515889072`*^9, {3.475943553582221*^9, 3.4759435546036897`*^9}, 
   3.4759446778588514`*^9, {3.4759447144114113`*^9, 3.4759447504131794`*^9}, 
   3.4759447818183374`*^9, 3.475945315495728*^9, {3.475950820131005*^9, 
   3.4759508224042735`*^9}, {3.4759585521677823`*^9, 
   3.4759585538902593`*^9}, {3.47595975994448*^9, 3.475959807392707*^9}, {
   3.4759599484255023`*^9, 3.475959956897685*^9}, {3.4759600384850016`*^9, 
   3.475960047828437*^9}, {3.4759606341915855`*^9, 3.4759606436251507`*^9}, {
   3.475960927683606*^9, 3.4759609293860545`*^9}, {3.4759619324083295`*^9, 
   3.475961934671584*^9}, {3.475962008107179*^9, 3.4759620217267632`*^9}, {
   3.475962059030403*^9, 3.4759620597614546`*^9}, {3.4759621855022607`*^9, 
   3.475962186703989*^9}, {3.47596462510023*^9, 3.47596466950408*^9}, 
   3.4760951626823454`*^9, {3.481373688134533*^9, 3.481373786836459*^9}, {
   3.526997486845518*^9, 3.526997519997446*^9}, {3.526999229075251*^9, 
   3.526999236767956*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"Element", "[", 
    RowBox[{"\[Beta]", ",", "Reals"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{"S", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", "I"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"OI", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             RowBox[{"(", 
              RowBox[{"z", "+", "v"}], ")"}], 
             RowBox[{
              SubscriptBox["G", 
               RowBox[{"1", ",", "0"}]], "[", 
              RowBox[{"z", "*", "v"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["\[Beta]", "2"], "z", "*", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], 
             RowBox[{"G4", "[", 
              RowBox[{"z", "*", "v"}], "]"}]}]}], ")"}], 
          FractionBox[
           RowBox[{"W", "/.", 
            RowBox[{"z", "\[Rule]", 
             SuperscriptBox["v", 
              RowBox[{"-", "1"}]]}]}], "v"]}], ",", "v"}], "]"}], "]"}]}]}], "//",
     "Tidy"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4759047843691635`*^9, 3.4759049626254835`*^9}, {
   3.4759050632301455`*^9, 3.4759051220847745`*^9}, {3.4759051733585024`*^9, 
   3.4759052758358574`*^9}, {3.475905326448635*^9, 3.4759055735940127`*^9}, {
   3.475905608994917*^9, 3.475905734825853*^9}, {3.4759057692353315`*^9, 
   3.475905851423512*^9}, {3.475905927112347*^9, 3.4759063247741566`*^9}, {
   3.4759063998020415`*^9, 3.4759064878987184`*^9}, {3.4759065719195347`*^9, 
   3.475906572610528*^9}, {3.475906663441136*^9, 3.4759067265118275`*^9}, {
   3.4759069490918818`*^9, 3.475907068603731*^9}, {3.475907334486051*^9, 
   3.4759075135435233`*^9}, {3.475907550266328*^9, 3.475907555724176*^9}, {
   3.475907633606165*^9, 3.4759081944826655`*^9}, {3.475908258204293*^9, 
   3.4759085691714416`*^9}, {3.475908694361456*^9, 3.4759086948922195`*^9}, 
   3.4759090398282127`*^9, {3.4759091392211328`*^9, 3.4759091588092995`*^9}, {
   3.4759094922487617`*^9, 3.4759095195980883`*^9}, {3.4759095874356337`*^9, 
   3.4759097046541853`*^9}, 3.4759101791865296`*^9, {3.475910474391013*^9, 
   3.4759104754925966`*^9}, {3.4759106092048655`*^9, 3.47591064626816*^9}, {
   3.47591067656172*^9, 3.475910702298728*^9}, {3.475910800720251*^9, 
   3.475910900603877*^9}, {3.4759109663884706`*^9, 3.4759109669592915`*^9}, {
   3.4759110595223904`*^9, 3.4759110715897427`*^9}, {3.4759111157532463`*^9, 
   3.4759111378450127`*^9}, {3.4759111697809343`*^9, 
   3.4759112181504865`*^9}, {3.47591125389188*^9, 3.475911276945029*^9}, {
   3.4759115548646574`*^9, 3.47591162317288*^9}, {3.475911654237549*^9, 
   3.475911661578104*^9}, 3.4759137653631983`*^9, 3.475914075128619*^9, {
   3.4759144674026814`*^9, 3.475914468814712*^9}, 3.4759155951743374`*^9, {
   3.4759157181611843`*^9, 3.4759157202942514`*^9}, {3.4760019566023684`*^9, 
   3.4760019932150145`*^9}, {3.4760028707768865`*^9, 
   3.4760029445129137`*^9}, {3.4760029783816147`*^9, 
   3.4760031031109667`*^9}, {3.4760035370849905`*^9, 
   3.4760035419219456`*^9}, {3.4760037150408783`*^9, 
   3.4760037661143184`*^9}, {3.4760038052906513`*^9, 
   3.4760038097570734`*^9}, {3.476003842564248*^9, 3.476003845638669*^9}, {
   3.4760041902742305`*^9, 3.4760041960325108`*^9}, {3.4760066209093122`*^9, 
   3.476006671752421*^9}, {3.4760070915460544`*^9, 3.4760071077693825`*^9}, {
   3.4760074489099183`*^9, 3.47600744971107*^9}, {3.476007568291581*^9, 
   3.476007649518379*^9}, {3.4760079467257423`*^9, 3.4760079790422115`*^9}, {
   3.4760080434648466`*^9, 3.476008053349059*^9}, {3.476008254147794*^9, 
   3.4760082914714622`*^9}, {3.476008360911312*^9, 3.4760084397146254`*^9}, {
   3.476008517005765*^9, 3.476008518387752*^9}, {3.476008969456357*^9, 
   3.476008980101664*^9}, {3.4760093929853616`*^9, 3.4760093969110065`*^9}, {
   3.476009530473059*^9, 3.476009561848174*^9}, {3.476009592261907*^9, 
   3.476009593713995*^9}, {3.4760096331306734`*^9, 3.476009702119875*^9}, {
   3.4760097643493567`*^9, 3.4760098040364237`*^9}, {3.4760099926476336`*^9, 
   3.476010055728339*^9}, {3.4760100872736993`*^9, 3.476010118258253*^9}, {
   3.476013031747645*^9, 3.476013046969533*^9}, {3.4760131551450815`*^9, 
   3.476013205928104*^9}, 3.4760952255727777`*^9, {3.477739635186832*^9, 
   3.477739669105605*^9}, 3.481373790541787*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Transformation", " ", "of", " ", "the", " ", "angular", " ", "orbital", 
    " ", "elements", " ", "from", " ", "the", " ", "co"}], "-", 
   RowBox[{"moving", " ", "Kepler"}], "-", 
   RowBox[{"frame", " ", "to", " ", "the", " ", "inertial", " ", 
    RowBox[{"frame", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4813738058538046`*^9, 3.4813738529314995`*^9}, {
  3.526997527848794*^9, 3.526997609637712*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D\[Phi]", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Z1", " ", "*", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"Z2", "*", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Theta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Z1", " ", "*", 
       RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
      RowBox[{"Z2", "*", " ", 
       RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Psi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Z3", "-", 
      RowBox[{"D\[Phi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "//", "TrigToExp"}], "//", 
    "Tidy"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Output", " ", "of", " ", "the", " ", "results"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.4759083734099503`*^9, 3.475908375382787*^9}, {
   3.475908584453416*^9, 3.475908762709736*^9}, {3.4759112858478303`*^9, 
   3.475911296893714*^9}, {3.4759136571876497`*^9, 3.4759136612434816`*^9}, 
   3.47591608358664*^9, 3.4760924190972643`*^9, 3.4760940370437565`*^9, {
   3.4813738586897793`*^9, 3.48137389581316*^9}, {3.5269976147054*^9, 
   3.5269976216853743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Text", "[", 
  RowBox[{"Style", "[", 
   RowBox[{
   "\"\<f and U was gauge (\[Rho],\[Gamma]) dependent, but the results are \
not !\>\"", ",", "Red", ",", "Italic", ",", "24"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<a'=\>\"", ",", "Da"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]'=\>\"", ",", "D\[Beta]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z1=\>\"", ",", "Z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z2=\>\"", ",", "Z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Z3=\>\"", ",", "Z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<sp'=\>\"", ",", "Dsp"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<b=\>\"", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]'=\>\"", ",", "D\[Phi]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Theta]'=\>\"", ",", "D\[Theta]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Psi]'=\>\"", ",", "D\[Psi]"}], "}"}]}], "}"}], "//", 
    "ExpToTrig"}], "//", "Simplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4759418930144415`*^9, 3.475941977596064*^9}, {
  3.4761125770256577`*^9, 3.4761125817524543`*^9}, {3.47611267797081*^9, 
  3.4761128715191183`*^9}, {3.4761129267385197`*^9, 3.4761129270489664`*^9}, {
  3.5303504543028193`*^9, 3.5303504998277063`*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   StyleBox["\<\"f and U was gauge (\[Rho],\[Gamma]) dependent, but the \
results are not !\"\>",
    StripOnInput->False,
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontSlant->Italic,
    FontColor->RGBColor[1, 0, 0]]], "Text", "TR"],
  Text[
   Style["f and U was gauge (\[Rho],\[Gamma]) dependent, but the results are \
not !", 
    RGBColor[1, 0, 0], Italic, 24]]]], "Output",
 CellChangeTimes->{3.5585244247013197`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a'=\"\>", 
     FractionBox[
      RowBox[{"64", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["m", "a"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"97", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"219", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"97", " ", 
          SuperscriptBox["\[Beta]", "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Beta]", "8"]}]}], ")"}], " ", "\[Epsilon]", " ", 
       "\[Eta]"}], 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "7"]}]]},
    {"\<\"\[Beta]'=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["m", "a"], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"76", "+", 
          RowBox[{"273", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", "\[Epsilon]", " ", 
        "\[Eta]"}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "6"]}]]}]},
    {"\<\"Z1=\"\>", "0"},
    {"\<\"Z2=\"\>", "0"},
    {"\<\"Z3=\"\>", "0"},
    {"\<\"sp'=\"\>", "0"},
    {"\<\"b=\"\>", "0"},
    {"\<\"\[Phi]'=\"\>", "0"},
    {"\<\"\[Theta]'=\"\>", "0"},
    {"\<\"\[Psi]'=\"\>", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.558524424704156*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", "87", ")"}]}], " ", "and", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "88", ")"}]}], " ", "from", " ", "our", " ", 
    RowBox[{"paper", "."}]}], ";"}], "Subsubtitle"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.558524333553306*^9, 3.5585243670816097`*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   StyleBox["\<\"f and U was gauge (\[Rho],\[Gamma]) dependent, but the \
results are not !\"\>",
    StripOnInput->False,
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontSlant->Italic,
    FontColor->RGBColor[1, 0, 0]]], "Text", "TR"],
  Text[
   Style["f and U was gauge (\[Rho],\[Gamma]) dependent, but the results are \
not !", 
    RGBColor[1, 0, 0], Italic, 24]]]], "Output",
 CellChangeTimes->{3.530350668661216*^9, 3.549531930238071*^9, 
  3.549533798480987*^9, 3.549541569090557*^9, 3.558524267589098*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a'=\"\>", 
     FractionBox[
      RowBox[{"64", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["m", "a"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"97", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"219", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"97", " ", 
          SuperscriptBox["\[Beta]", "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Beta]", "8"]}]}], ")"}], " ", "\[Epsilon]", " ", 
       "\[Eta]"}], 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "7"]}]]},
    {"\<\"\[Beta]'=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["m", "a"], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", "\[Beta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"76", "+", 
          RowBox[{"273", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", "\[Epsilon]", " ", 
        "\[Eta]"}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "6"]}]]}]},
    {"\<\"Z1=\"\>", "0"},
    {"\<\"Z2=\"\>", "0"},
    {"\<\"Z3=\"\>", "0"},
    {"\<\"sp'=\"\>", "0"},
    {"\<\"b=\"\>", "0"},
    {"\<\"\[Phi]'=\"\>", "0"},
    {"\<\"\[Theta]'=\"\>", "0"},
    {"\<\"\[Psi]'=\"\>", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.530350668661216*^9, 3.549531930238071*^9, 
  3.549533798480987*^9, 3.549541569090557*^9, 3.5585242676346273`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Parameter", " ", "D"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<f and U was gauge (\[Rho],\[Gamma]) dependent, but D and S are \
gauge INDEPENDENT !\>\"", ",", "Red", ",", "Italic", ",", "24"}], "]"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<D=\>\"", ",", "QD"}], "}"}], "//", "ExpToTrig"}], "//", 
     "Simplify"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4761111565330896`*^9, 3.4761111593271074`*^9}, {
   3.4761128987582865`*^9, 3.476112949851755*^9}, {3.476113009727853*^9, 
   3.4761130099982414`*^9}, {3.4813738995585456`*^9, 3.481373910314011*^9}, {
   3.481440331762499*^9, 3.4814403382818737`*^9}, {3.526987064056616*^9, 
   3.526987072512247*^9}, {3.526987208498295*^9, 3.526987223741679*^9}, {
   3.526987289137899*^9, 3.526987290695812*^9}, {3.526988247606686*^9, 
   3.526988275836027*^9}, {3.526997629464679*^9, 3.52699763131075*^9}, 
   3.526997673127046*^9, {3.530350458235443*^9, 3.530350493602644*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   StyleBox["\<\"f and U was gauge (\[Rho],\[Gamma]) dependent, but D and S \
are gauge INDEPENDENT !\"\>",
    StripOnInput->False,
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontSlant->Italic,
    FontColor->RGBColor[1, 0, 0]]], "Text", "TR"],
  Text[
   Style["f and U was gauge (\[Rho],\[Gamma]) dependent, but D and S are \
gauge INDEPENDENT !", 
    RGBColor[1, 0, 0], Italic, 24]]]], "Output",
 CellChangeTimes->{3.5303506687259073`*^9, 3.549531930327861*^9, 
  3.549533798674271*^9, 3.549541569219138*^9, 3.558524267774699*^9, 
  3.558524424711706*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"D=\"\>"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["m", "a"], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", "\[Epsilon]", 
         " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["\[Beta]", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1313", "+", 
                  RowBox[{"18037", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"42254", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"41734", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"17057", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"2005", " ", 
                   SuperscriptBox["\[Beta]", "10"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["z", "5"], " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "269"}], "+", 
                  RowBox[{"3609", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"27168", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"46446", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"37047", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"8265", " ", 
                   SuperscriptBox["\[Beta]", "10"]}], "+", 
                  RowBox[{"134", " ", 
                   SuperscriptBox["\[Beta]", "12"]}]}], ")"}]}], "-", 
               RowBox[{"z", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"2707", "+", 
                  RowBox[{"35239", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"94574", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"119170", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"81995", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"29767", " ", 
                   SuperscriptBox["\[Beta]", "10"]}], "+", 
                  RowBox[{"3748", " ", 
                   SuperscriptBox["\[Beta]", "12"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "3"], " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "231"}], "+", 
                  RowBox[{"1410", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"18050", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"43159", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"41369", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"15988", " ", 
                   SuperscriptBox["\[Beta]", "10"]}], "+", 
                  RowBox[{"2588", " ", 
                   SuperscriptBox["\[Beta]", "12"]}], "+", 
                  RowBox[{"67", " ", 
                   SuperscriptBox["\[Beta]", "14"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["z", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "410"}], "+", 
                  RowBox[{"5459", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"42057", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"107334", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"124092", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"73419", " ", 
                   SuperscriptBox["\[Beta]", "10"]}], "+", 
                  RowBox[{"14981", " ", 
                   SuperscriptBox["\[Beta]", "12"]}], "+", 
                  RowBox[{"268", " ", 
                   SuperscriptBox["\[Beta]", "14"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"733", "+", 
                  RowBox[{"8375", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"28370", " ", 
                   SuperscriptBox["\[Beta]", "4"]}], "+", 
                  RowBox[{"38632", " ", 
                   SuperscriptBox["\[Beta]", "6"]}], "+", 
                  RowBox[{"30653", " ", 
                   SuperscriptBox["\[Beta]", "8"]}], "+", 
                  RowBox[{"10579", " ", 
                   SuperscriptBox["\[Beta]", "10"]}], "+", 
                  RowBox[{"4324", " ", 
                   SuperscriptBox["\[Beta]", "12"]}], "+", 
                  RowBox[{"734", " ", 
                   SuperscriptBox["\[Beta]", "14"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", "\[Beta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", "\[Beta]"}]}], ")"}], "2"]}]], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"899", "+", 
                 RowBox[{"5072", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8148", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], "+", 
                 RowBox[{"5692", " ", 
                  SuperscriptBox["\[Beta]", "6"]}], "+", 
                 RowBox[{"589", " ", 
                  SuperscriptBox["\[Beta]", "8"]}]}], ")"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"589", "+", 
                 RowBox[{"5692", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8148", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], "+", 
                 RowBox[{"5072", " ", 
                  SuperscriptBox["\[Beta]", "6"]}], "+", 
                 RowBox[{"899", " ", 
                  SuperscriptBox["\[Beta]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"z", "+", "\[Beta]"}], "z"], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1501", " ", "\[Beta]"}], "+", 
              RowBox[{"8968", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "+", 
              RowBox[{"8148", " ", 
               SuperscriptBox["\[Beta]", "5"]}], "+", 
              RowBox[{"1796", " ", 
               SuperscriptBox["\[Beta]", "7"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Beta]", "9"]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13"}], "+", 
                 RowBox[{"1796", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8148", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], "+", 
                 RowBox[{"8968", " ", 
                  SuperscriptBox["\[Beta]", "6"]}], "+", 
                 RowBox[{"1501", " ", 
                  SuperscriptBox["\[Beta]", "8"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", "\[Beta]"}]}], "]"}]}], "-", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "\[Beta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"97", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"219", " ", 
               SuperscriptBox["\[Beta]", "4"]}], "+", 
              RowBox[{"97", " ", 
               SuperscriptBox["\[Beta]", "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Beta]", "8"]}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", 
               FractionBox["\[Beta]", "z"]}]}], "]"}]}], "-", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "\[Beta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"97", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"219", " ", 
               SuperscriptBox["\[Beta]", "4"]}], "+", 
              RowBox[{"97", " ", 
               SuperscriptBox["\[Beta]", "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Beta]", "8"]}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "z"}], " ", "\[Beta]"}]}], "]"}]}]}], ")"}]}], 
        RowBox[{"90", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], "7"]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5303506687259073`*^9, 3.549531930327861*^9, 
  3.549533798674271*^9, 3.549541569219138*^9, 3.558524267774699*^9, 
  3.558524424789528*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Parameter", " ", "S"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<S=\>\"", ",", "S"}], "}"}], "//", "ExpToTrig"}], "//", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.476111176171328*^9, 3.476111195799552*^9}, {
   3.476113012041179*^9, 3.476113021024096*^9}, {3.476172328351226*^9, 
   3.4761723286015854`*^9}, 3.4777396805821075`*^9, {3.4813739125972943`*^9, 
   3.4813739157017584`*^9}, 3.481440366963115*^9, {3.526989120674016*^9, 
   3.526989123137515*^9}, {3.5269976364967623`*^9, 3.526997638790496*^9}, 
   3.5269976700075483`*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"S=\"\>"},
     {"0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5303506694752083`*^9, 3.549531931062542*^9, 
  3.549533799542883*^9, 3.549541569958197*^9, 3.558524268680372*^9, 
  3.558524424866425*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"QD", ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5495338036260433`*^9, 3.549533826001852*^9}, {
  3.549533898235615*^9, 3.549533898962303*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["16", "15"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["m", "a"], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", "z", " ", "\[Epsilon]", " ", "\[Eta]", 
     " ", "\[Beta]"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["m", "a"], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"537", "+", 
       RowBox[{"233", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}], " ", "\[Epsilon]", " ", "\[Eta]",
      " ", 
     SuperscriptBox["\[Beta]", "2"]}], 
    RowBox[{"45", " ", 
     SuperscriptBox["z", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]", "]"}], "3"],
    SeriesData[$CellContext`\[Beta], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Beta], 0, {Complex[0, 
      Rational[-16, 15]] ($CellContext`a^(-1) $CellContext`m)^
     Rational[5, 
       2] $CellContext`z $CellContext`\[Epsilon] $CellContext`\[Eta], 
    Complex[0, 
      Rational[1, 45]] ($CellContext`a^(-1) $CellContext`m)^
     Rational[5, 2] $CellContext`z^(-2) (537 + 
     233 $CellContext`z^4) $CellContext`\[Epsilon] $CellContext`\[Eta]}, 1, 3,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.549533818201517*^9, 3.549533826538335*^9}, {
   3.5495338993143883`*^9, 3.549533901831366*^9}, 3.5495415702539682`*^9, 
   3.558524268899846*^9, 3.5585244249355516`*^9}]
}, Open  ]]
},
WindowSize->{1910, 1159},
WindowMargins->{{0, Automatic}, {Automatic, 6}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1895, 35, 265, "Input"],
Cell[CellGroupData[{
Cell[2465, 59, 10138, 196, 689, "Input"],
Cell[12606, 257, 346, 6, 45, "Output"]
}, Open  ]],
Cell[12967, 266, 10888, 218, 553, "Input"],
Cell[23858, 486, 8104, 154, 400, "Input"],
Cell[31965, 642, 8543, 165, 311, "Input"],
Cell[40511, 809, 6694, 104, 186, "Input",
 Evaluatable->False],
Cell[47208, 915, 8684, 172, 402, "Input"],
Cell[55895, 1089, 10015, 212, 475, "Input"],
Cell[65913, 1303, 7746, 155, 318, "Input"],
Cell[73662, 1460, 4096, 79, 209, "Input"],
Cell[CellGroupData[{
Cell[77783, 1543, 1087, 22, 197, "Input"],
Cell[78873, 1567, 706, 17, 68, "Output"],
Cell[79582, 1586, 2030, 60, 99, "Output"],
Cell[81615, 1648, 189, 3, 66, "Output"]
}, Open  ]],
Cell[81819, 1654, 7180, 181, 726, "Input"],
Cell[89002, 1837, 4282, 98, 271, "Input"],
Cell[93287, 1937, 9764, 234, 438, "Input"],
Cell[103054, 2173, 4564, 84, 138, "Input"],
Cell[107621, 2259, 473, 10, 46, "Input"],
Cell[108097, 2271, 1463, 40, 169, "Input"],
Cell[CellGroupData[{
Cell[109585, 2315, 1474, 36, 107, "Input"],
Cell[111062, 2353, 565, 15, 89, "Output"],
Cell[111630, 2370, 2520, 76, 314, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114187, 2451, 362, 10, 53, "Input",
 Evaluatable->False],
Cell[114552, 2463, 654, 16, 68, "Output"],
Cell[115209, 2481, 2613, 77, 314, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117859, 2563, 1150, 24, 107, "Input"],
Cell[119012, 2589, 701, 17, 89, "Output"],
Cell[119716, 2608, 10924, 257, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130677, 2870, 687, 15, 77, "Input"],
Cell[131367, 2887, 727, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132131, 2913, 307, 7, 46, "Input"],
Cell[132441, 2922, 1561, 42, 95, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

